Lipschitz Stability of Travel Time Data

We prove that the reconstruction of a certain type of length spaces from their travel time data on a closed subset is Lipschitz stable. The travel time data is the set of distance functions from the entire space, measured on the chosen closed subset. The case of a Riemannian manifold with boundary with the boundary as the measurement set appears is a classical geometric inverse problem arising from Gel'fand's inverse boundary spectral problem. Examples of spaces satisfying our assumptions include some non-simple Riemannian manifolds, Euclidean domains with non-trivial topology, and metric trees.

==> conjugate-points-example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    570900,      10251]
NotebookOptionsPosition[    564894,      10155]
NotebookOutlinePosition[    565317,      10172]
CellTagsIndexPosition[    565274,      10169]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
An example of a manifold with interior conjugate points and the FLIE_epsilon \
property\
\>", "Section",
 CellChangeTimes->{{3.9356496115473*^9, 3.935649689968609*^9}, {
  3.937332917744398*^9, 
  3.9373329184838505`*^9}},ExpressionUUID->"ebc20570-1002-d64b-a4fa-\
910b01d68e4c"],

Cell["\<\
Sound speed profile, with plots of travel times an opening angles:\
\>", "Text",
 CellChangeTimes->{
  3.935649654540582*^9, {3.937393228544945*^9, 
   3.937393233540352*^9}},ExpressionUUID->"4e687a3d-b7f8-274e-912e-\
84a2361b5a3d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"soundSpeed", "[", "r_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"1.6", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Monard", "'"}], "s", " ", "k"}], "*)"}], "/", "2"}], 
       ")"}]}], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"r", "^", "2"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{".4", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Monard", "'"}], "s", " ", "sigma"}], "*)"}], "^", 
          "2"}]}], ")"}]}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"soundSpeed", "[", "r", "]"}], ",", 
     RowBox[{
      RowBox[{"soundSpeed", "[", "r", "]"}], "-", 
      RowBox[{"r", "*", 
       RowBox[{
        RowBox[{"soundSpeed", "'"}], "[", "r", "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<wave speed c(r)\>\"", ",", "\"\<c(r)-rc'(r)\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aux1", "[", 
    RowBox[{"s_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"soundSpeed", "[", "s", "]"}]}], ")"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "*", 
          RowBox[{
           RowBox[{"soundSpeed", "[", "s", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"s", "*", 
             RowBox[{"soundSpeed", "[", "r", "]"}]}], ")"}]}]}], ")"}], "^", 
        "2"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "[", "r_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"s", ",", "r"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "r", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aux2", "[", 
    RowBox[{"s_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", "*", 
      RowBox[{
       RowBox[{"soundSpeed", "[", "s", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"soundSpeed", "[", "r", "]"}], "*", 
         RowBox[{"s", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "*", 
          RowBox[{
           RowBox[{"soundSpeed", "[", "s", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"s", "*", 
             RowBox[{"soundSpeed", "[", "r", "]"}]}], ")"}]}]}], ")"}], "^", 
        "2"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", "r_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{"aux2", "[", 
     RowBox[{"s", ",", "r"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", "r", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "[", "r", "]"}], ",", 
     RowBox[{"L", "[", "r", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<half opening angle\>\"", ",", "\"\<half travel time\>\""}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.935649902564111*^9, 3.935649908926441*^9}, {
   3.937392768858498*^9, 3.937392801052584*^9}, {3.937392893109705*^9, 
   3.9373929276916466`*^9}, {3.937392974383871*^9, 3.937392981206673*^9}, {
   3.93739320155484*^9, 3.9373932108692436`*^9}, {3.937393246197895*^9, 
   3.937393278701784*^9}, {3.937488102834308*^9, 3.9374881236330175`*^9}, {
   3.93748833225893*^9, 3.93748833241394*^9}, {3.937488645729925*^9, 
   3.937488690561706*^9}, {3.937488747373209*^9, 3.937488761467547*^9}, 
   3.937488795692583*^9, 3.937488855923151*^9, {3.937489069799677*^9, 
   3.937489082050644*^9}, {3.9375733848022137`*^9, 3.937573402333416*^9}, {
   3.9375765225580063`*^9, 3.937576546255108*^9}, {3.9375765792514515`*^9, 
   3.9375766573262386`*^9}, {3.9375768125345135`*^9, 3.937576813218931*^9}, {
   3.937576927711479*^9, 3.937576928328348*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"6b40e94d-64c4-974d-b92e-12da0bfe841e"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], LineBox[CompressedData["
1:eJwV0nc4losfBnC7t6XQ+BHJrIw3OaWUuotKIR0jIyOySioiRZ3EQTpGlCgj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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
           Opacity[1.], LineBox[CompressedData["
1:eJwV13k0VV8bB3AiKWWKlAypSIXSPMi3UDJGKBSJTA0kKoqkzKFJUikZkqnM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            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwV0nc4losfBnC7t6XQ+BHJrIw3OaWUuotKIR0jIyOySioiRZ3EQTpGlCgj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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwV13k0VV8bB3AiKWWKlAypSIXSPMi3UDJGKBSJTA0kKoqkzKFJUikZkqnM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                "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 1.}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 1.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV0nc4losfBnC7t6XQ+BHJrIw3OaWUuotKIR0jIyOySioiRZ3EQTpGlCgj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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV13k0VV8bB3AiKWWKlAypSIXSPMi3UDJGKBSJTA0kKoqkzKFJUikZkqnM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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 1.}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{"\"wave speed c(r)\"", "\"c(r)-rc'(r)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.01, 0.01}], ImageScaled[{0, 0}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0., 1.}, {0., 1.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV0nc4losfBnC7t6XQ+BHJrIw3OaWUuotKIR0jIyOySioiRZ3EQTpGlCgj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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV13k0VV8bB3AiKWWKlAypSIXSPMi3UDJGKBSJTA0kKoqkzKFJUikZkqnM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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {{0., 1.}, {0., 1.}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{0., 1.}, {0., 1.}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]]}, {"wave speed c(r)", "c(r)-rc'(r)"}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     Left, Bottom}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.9373928942040024`*^9, 3.937392928308195*^9, {3.937392974878435*^9, 
   3.9373929816251144`*^9}, {3.937393202021155*^9, 3.937393211628739*^9}, {
   3.937393247268484*^9, 3.937393279027649*^9}, 3.937393486986126*^9, {
   3.93748810374591*^9, 3.937488124414007*^9}, 3.937488333113287*^9, {
   3.9374886465376472`*^9, 3.937488691083158*^9}, {3.937488747933845*^9, 
   3.937488761804146*^9}, 3.937488796354271*^9, 3.9374888565358467`*^9, {
   3.9374890702328587`*^9, 3.9374890823951244`*^9}, 3.9375729452941475`*^9, {
   3.9375733853856087`*^9, 3.937573402733387*^9}, 3.937576582334324*^9, 
   3.937576621313303*^9, 3.937576663475828*^9, 3.9375768139343376`*^9, 
   3.937576929278145*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"a06c9bfc-c83f-0b47-a0db-3dc06c73104f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
           Opacity[1.], LineBox[CompressedData["
1:eJwV13k4lN0bB3CkksrWaiukskQLWkRfyRIhilRkixYqy88borLlVW+SN0kp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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
           Opacity[1.], LineBox[CompressedData["
1:eJwV13c8le8bB3CrX0JkNIhI0pJUGiQfmkLTKA0hUZIoyUoqpDIakiTZmcmW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            "]]},
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwV13k4lN0bB3CkksrWaiukskQLWkRfyRIhilRkixYqy88borLlVW+SN0kp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                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwV13c8le8bB3CrX0JkNIhI0pJUGiQfmkLTKA0hUZIoyUoqpDIakiTZmcmW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                "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 1}, {0., 1.840503270460316}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.880722, 0.611041, 0.142051], 
                AbsoluteThickness[2]], 
               Directive[
                Opacity[1.], 
                RGBColor[0.368417, 0.506779, 0.709798], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 1}, {0., 1.840503270460316}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2]], 
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV13k4lN0bB3CkksrWaiukskQLWkRfyRIhilRkixYqy88borLlVW+SN0kp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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV13c8le8bB3CrX0JkNIhI0pJUGiQfmkLTKA0hUZIoyUoqpDIakiTZmcmW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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 1}, {0., 1.840503270460316}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{"\"half opening angle\"", "\"half travel time\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.01, 0.01}], ImageScaled[{0, 0}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 1}, {0., 1.840503270460316}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV13k4lN0bB3CkksrWaiukskQLWkRfyRIhilRkixYqy88borLlVW+SN0kp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            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV13c8le8bB3CrX0JkNIhI0pJUGiQfmkLTKA0hUZIoyUoqpDIakiTZmcmW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            "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 1}, {0., 1.840503270460316}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]], 
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"], {
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 1}, {0., 1.840503270460316}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[2]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[2]]}, {"half opening angle", "half travel time"}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     Left, Bottom}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.9373928942040024`*^9, 3.937392928308195*^9, {3.937392974878435*^9, 
   3.9373929816251144`*^9}, {3.937393202021155*^9, 3.937393211628739*^9}, {
   3.937393247268484*^9, 3.937393279027649*^9}, 3.937393486986126*^9, {
   3.93748810374591*^9, 3.937488124414007*^9}, 3.937488333113287*^9, {
   3.9374886465376472`*^9, 3.937488691083158*^9}, {3.937488747933845*^9, 
   3.937488761804146*^9}, 3.937488796354271*^9, 3.9374888565358467`*^9, {
   3.9374890702328587`*^9, 3.9374890823951244`*^9}, 3.9375729452941475`*^9, {
   3.9375733853856087`*^9, 3.937573402733387*^9}, 3.937576582334324*^9, 
   3.937576621313303*^9, 3.937576663475828*^9, 3.9375768139343376`*^9, 
   3.9375769318620987`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"94ace7c7-6680-ac4a-ba97-635ae32df374"]
}, Open  ]],

Cell["\<\
Travel time and opening angle as functions of three variables. The first \
determines the geodesic and the last two determine the limits. We forcible \
cut off the possible singularities at the lower end by adding epsilon = .0001.\
\>", "Text",
 CellChangeTimes->{
  3.935649709740738*^9},ExpressionUUID->"e40cc495-0e74-054c-b2bb-\
7eca56d2732e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"openAngle", "[", 
    RowBox[{"r0_", ",", "r1_", ",", "r2_"}], "]"}], " ", ":=", " ", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"aux2", "[", 
      RowBox[{"s", ",", "r0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"r1", "+", ".0001"}], ",", "r2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"travTime", "[", 
    RowBox[{"r0_", ",", "r1_", ",", "r2_"}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"aux1", "[", 
      RowBox[{"s", ",", "r0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"r1", "+", ".0001"}], ",", "r2"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"aa641d72-6c2a-174b-a729-eec7dc13eff9"],

Cell["\<\
A slice of the three variable opening angle and travel time functions at r = \
0.99.\
\>", "Text",
 CellChangeTimes->{{3.936162065118511*^9, 
  3.9361621275421944`*^9}},ExpressionUUID->"35c3c200-7f3b-f14d-a948-\
edc238eab041"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"openAngle", "[", 
      RowBox[{"r", ",", 
       RowBox[{"r", "-", ".0001"}], ",", ".99"}], "]"}], ",", 
     RowBox[{"travTime", "[", 
      RowBox[{"r", ",", 
       RowBox[{"r", "-", ".0001"}], ",", ".99"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", ".99"}], "}"}], ",", 
   RowBox[{"AxesLabel", "->", "Automatic"}], ",", 
   RowBox[{"AxesStyle", "->", "Thick"}], ",", 
   RowBox[{"Ticks", "->", "False"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935741250053335*^9, 3.935741309414699*^9}, {
  3.9357413545854073`*^9, 3.935741401029288*^9}, {3.935742413239996*^9, 
  3.935742429447844*^9}, {3.935742479396164*^9, 3.935742492449491*^9}, {
  3.935742528646234*^9, 3.935742533523353*^9}, {3.935742564316601*^9, 
  3.935742629000721*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"dae17110-1da1-9648-909d-38a86119b3ab"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV13k41F0UB3ApRF6KihYkEiVkS4VvRZGlIrJmKUtFQpGiVSklFRWJFtGm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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV13c81H8cB3BkRJLoRwMpomhI0sJLKBSVFSGjUKGiJStEhSShjFRWKCGj
JWWEIiXcnXFnrzjnJOquwe/TX/d4Pu47Pp/P9/MenxVHTpu78vHw8KTx8vD8
+626KNqRXWilo+Pyt7LjPAd3GoZ43Ic2IevuzMg/By5OuKczpI+/8oI6dOKn
9aXbjdpNoRZysu6fvXXYzNVDFrguzopiEEdKh5TmddugMNs4vJM4c0IiQr39
MM7/CnndRdzl0pxrd8IZP8LClXqIPcyWScoNHYWrYURdLzFH28Wv54gbQmdN
M/uJw1TyetO7jyM0ZOL5IPFC6R9GrvYeOJ/pyPuV+P4cPFVuP4nfIcWho8RS
nHfzplW8MH+0V5tFbH/qOA6e8MaxOYMbJoi/2hZmLR46CxT7vv5BvL7JqsNX
8Tzsns2x+kV8zvDXfPqRC6iW8FCaIebV0D9/r/siijTvewle4MDo8XDOjKwf
Nh/xGxEhjpaPYjja+0NeaW3yAuKl86n6K9sD0TQxmL6E2DnU1ydUOghiggK/
5Ygpf6KtJlWCwfCYilT8d/3ZTREWJ0Jg1bPdXI04yzFg4r+hUHwu0L20h7gu
eV/k7ithiHWpijcjHqPKK/ooXkHjir99NsTqJjXWbUeuompRudJx4vKtYuXJ
3eFY+kBqbwRx39kem4+XIpAWdWV5LLFgQdHkb9lIXG0oUL1LbLLKWumw/XWM
FK1l5hG3LUy9sbz9BrItfAVpxL9NzigfuBiNC4dPJvYQy4UbVAZL38Rsv+QR
5r/3B537NaESA/tnFim8PhxcnF683vzELdSbBD9RIxboc769aCgOXvq9W5OI
F/vwUBy04rHIz+F8DrGK6AOJR7HxeDjC8/0F8QFNxk1t3MbiLtGiVuLkyIOR
bol3YJZxXmfpRfK9Nu0NerknCdt5+6NyiXU/jLzhS0uCj64r/S2xxeHwPyY/
k/As5qt7M/HFazW+vRnJuJ/WYvKL+B0d50T+3oXBeMUyU18ObMI0TtgX3Mf3
PW97Z4jdl7RkZwk8wNTGfm0pP7L/872HJuwegGNe07GO2MyztVCPPxV9Cja0
w8QX7iza0Po0FXpLcikVxBWj0Wt4RNKRXb5qJNafA6u4UDnzskwkhtcaHAvk
QK+mzuTuQCaq7LbGhxGv/7nAf0D0IeoCrZalEwvapbReOPwQmhYJXzqJX658
FnN35iGE7pylWV8i+6VoiG9QNxu7q08YHwzioOeL8bBPzSPUR0beCwjhoIEv
5r9K1iNUfHampRK/0qDpi0g9hs1n2d01xLGJR1JT3B7jpkNDndhlDvSd/A9V
CuUiK/+ncyZxFvvJR5E9T+CnVvepPZTEp5j403uf8zF9d/TQyatkvEuSYmR+
5IN+9b8rCcSTCiu978oWYFmlwEAlsd82DfUkzwJ0bA3Ukr7GwS71tbZ7BJ5i
wF3FpprY6vABxq6Mp2i5I62+OoLEW3Fij1Z3IQK7tq2XiuKgyHHNiIp1CdJD
jAUiYjmY0qNT73iWgOeT+PlqYk2lG1V8l0ug5O0sxxPHweuxibsdT0pg2HdF
7iJxte/LfZF8z2DN++CLezwH1DjDkpG8Z5DTlhu3vUPyy3vXoBz+F4ictz3F
NZkDHbX0/5SKXkHG9XGTfAbZz9cahRVrX8HHUGKnK7FS15+/KzpeoasrrOsR
8fwo6yFZvlKUHc/M2JTJAWNY9MV/5qVgN5pbGz/kwPeBj43AZCl2SKiZB2Zz
UCJmendgYxmuyj6SEnrCgSrrp3xG4Vv4utjm3HvGwX+3mjOWi1XBr2ZYLaaB
A9FXB+kfnlfjqqtic+wgBxrWxnzFG99DQrbUP3mGA5fC4edr++qgtnzWZmQp
FzUhU7bDLg1oo1KFn2zm4kH3eoW/HZ9huf1VjdN+LioCIrXM3n2BZ3fWmdsn
uOhZ9Z+w6YcvGLivYjFJzNP4gGr06QsurIsX2u/Ohe6KZ6d0W79AonX/mJAH
F5U13akbmF9w/HR7to8nF1VimwXEJJswqtIRve80eX9q96f6I02Qe31yQds5
LuqrNRwN+JrxWt3S1yiIiyM1HXtyhZrJOuxovk/8qyZYU2J+Mw4OeQ9PEau+
b5jfI92M6GwH1dRgLqLqXMr81zXD77CZ6vcQLvZ9jl9SbNMM4aiM25FhXDS1
TrWsKGhGnRlTOSCCC/e25PLwkmaMa6uc+kDM166by37VDOb1BTaLIrlQ74i6
/Ka6Gc3FeUq5xLEMxY2HOpoR9mh3POU6F5a9ltExAi1gMnZvlYrmom20xGjW
rgV9505mm8VycX13xqiJcwtSvvgMxBDrpN+KSnZrgansgrJG4sxDp75s9m7B
UK2VoUkcF94flG08r7ageWFqtm48FyJZycfan7ZAwblRU+oOF294I4SVn7dg
643ZBfuJvQ775J573YLso84h14hbF1myF9S24Ebvb9WfxJmh831201tw9Wy1
d1MCF9rOwVeLBSiY03vwkncSFxNlp1bzzqPAKDUoIoM4c/Hh+n3iFCzVHlWg
Eot82SY2upSCSmkhwS3JXNB0vt+WV6PgzcI/J6eJvWTcHt6wpeCjoq6dfQoX
ChctDemOFKRfWqZ4jZjWojey2pWC3I8NZwqJta4vX1d9moIvhT+y+O9xIfyr
reRXGAXhAVP2D4nTW/dWHyugQEkmJaTxPhd64ku+HiqhoLc6ePsEca/R0DyT
VxTME6wNFn/AhXxpsIXaOwr0YtaU7ye+n/Ksj0OjoKhO9+cHYh3qZUEmnYJZ
x1sqQ8Sd8w+odPZQ8DWnbYwvlQuZoFHvylEKuONbpXcQ33Vezhs5Q8FVpwL+
LOLtyWOKAXOoWBL+Jr2cuKP5ldGpuVQorH5e2Ua81MAyxlyCioFf6x8Lp3GR
qBSxfJkSFbqZ69iuxFsdD+rPV6Wivt3+sz9xa4LCsdkNVGy1qTS4RSwl/Da/
fxsVsaknXpQSxzMntZ+YUrGitGlYKJ0LDcUK5/vmVPgczOdfStxif+NKjDUV
nUWxD1WJJT4rfzrnTMUWty/nTYmLBKcn3NyoqP6pkXSY2IxU9kMeVOyWdt17
kjjmqb299nkqbuYf0rhOrDayJniDHxUaIyrHk4gbV/zMWBFExRURyspsYrG4
W0yBCCo+K2gtqyTO/+iwgHODCu7zA2afiE35124ajaWCpqq/sJ046nyt3+cU
Kn4MGouwidfmx92vSKMiaFGyDpf445BTVVEWmf/Inmm+DBJ/y9cPZeZSkf7S
TUWUWMTmt3DCUyoWaA33LSJ+HPNhXcQzKhJvLpKSJTauu23mX0rFsSshtYrE
4dvVkhyrqeDjVieqE68++7fMrI4KKlu5Yivx+9z6Hv3PVGirlDroELsNJPBr
tlARveGHvz6xoKzr6tVtVFQsuSZsRJxlpW6ytJOKfDlTeRPi3dGzp0X7qJDZ
uTBrP/FQbUPczBAVZV5euebEV2aTXkwwqeif1VxtRZxy8/Iv029UuG2q07Mm
LlnuoZ37gwqV2v5KG+KGAovguX/I9VvFEw8RD0DrnSsvDZo5nJZ//tOoKPhO
kIZ3hvUn/lnSab6xvCgNAaH/Hf13v8rE9PXAhTR85dv37CCxXnDX5w4pGvbY
hh2zJLYVf79wqwwNeztSLpgRe6cWWN5eQQMza0+/6b/1UktMmFSioQoOWcbE
qRXBHfvX0vD2qO4XA+KXB07I5m2kQc3CfS+IG3vMnES20CCqaSK37d/8vbZn
HNOiQcsr0OLfes/wKAxV76ShxHNDhwqx1K15a1Ya0uBSYlW1knjdiimPIBMa
5MrO8i4lNihk5DPMaJAUf5goTmy/s+bbNmsaHmilhQoSn2vK00iwp8FTxbfi
97/95HzHZ8qZBqO19XYTxK9Djv3N96TB7JNdfCtx88IDuqJnaHgdUaxWTzya
tjX0hA8NQYur5MqIl1YJCytepkFl0QznHvFFvieLkhJocHSLDDr0Lx5i461/
pJDx5a3K3U2cvTIw2SKdBgOG57pNxDS9ffJieTQ0q0nLihBvDp1QDa2i4Wns
uZwCEq8mku2net7ToF7TZJBA7JJRWaj9iQZGrtzWS//i+V3sFk4rDaa92jx7
iCfnbNY/yaJh7tnQ2X/5QyRe9mr9JA0HD534VUq8QlGwTplDQ/320G0pxAcM
Wvf18bXCWkE4xp64IMzX1npxK07tUIuikHzmKfDWe6d+K0RfuJukkfzodeaK
pr5RK7hjZ+39iM91m/w2MG3Fgbi6WnPigFf0MCPrVjjMNb7PSxx1kpuw36MV
v7apuVuT/PuEqvH2cFwrbszyivbf5eKp3p/LjomtCJfnCSokLil4Z+h8rxVR
y7x2BBGXRZg3uWS34lOM+YvFxA3aXgMer1uR2GfkpU/qw9jDXBG//lZQJRWK
fRJJvZE42+j/tRV33CaW7iCeCtoeH8hqBW/OYPNfUp/+HKqTDfnZiifcrvkh
xKJiw2rh89pgsTtoWRCpZ2svrLS+s6kNV6x2frIh9dFjd1JGUWgbnhhGdAXd
5OKrSMC15RFtuOpeN61I7NLo4BEV3YbDC03X1JH6bG+juMktqQ18H/b0ixGb
uBdULSloQ9TZx3k3o8jzo2t6gzvI+ypzfruSfiDHPKeG1d2GSEuzZ3/CuVCU
vv7IdrAN/P3H/WOJZVIPeGtMtCFmTMvm9TUy3iI6z1eBdgQfaBnlvUrmT/22
fP/GdsSYBHgfuczF8WTKnDLNdlzdb7lnlPQnAw4vhldrtUO7JnOdNzFjOKCA
z7AdNB7u8gDSzzRwhfDcvh0rebxTrl7iIk9WzkE2vB1ZqfxeJ/24OOW6J4XZ
1Q7nJCX/IG8uBK6c18RAO3z0hCZHvUg+ykz9EjvSjkledVcr4vr+H/zbp9rx
GDcClEn/pXQk42S4cAc0NKx+lJP+rMvhj84qjQ6cighuqDxG+ieb/F6HiA7Y
bJn0FTzMxaBPu39RdAcyOjrWm9uT/ZTALyUY3wGLKaGxFDuSr2m2e/Lud+AB
V1B3gy3Jr1ZCxb+LOxDb+O6hoTUXb82cwhK7OqDOd0PM0IyL9XsllJs30aG+
hO0eaEDql6GMfv1WOlay/Lc81yfxZqDkWKVNh+L85vnjeqR/0N6eUGRIx/dt
BqJ2O0k92HBEKM6OjnSPD5VrdMj3liwatgilg+q9yyl5CxfJdLMcajMdH6Rz
rGrXcCHXZlf9qZU8T13oe89qLtIorj01DDrc78xk/lIm3/uT7+LnQ3QINfev
U1Xi4ll5WvidX3Rc85+5H7ySiy8Z345br2RAwy5M+S/pnwU9b61p92agVClY
csc80j9WPHfR8mGAd1j5vrwIF38lGQ8eBDBQra67QECY7PfXSlJu1xhwYCju
qxfkom9eGd/3FAY+X3Wc3s1H+rvcIbroBwaeLFBbN5dLzjfMHdG6cp3oE+nu
zCH9fJ/70GR2fSf0026o2LzmoP7uaEFBYyesV49kCJeS80/DuOcLSifKndMk
Sl9yELL+51BtVyemy9e+kX7OgfykEH1wshOr7iX61z7lwNF3zTuFZV2Ykada
fiPnD8Y1z7gHHl1gJCjP+N/kgJY5uSlBtBvuG891HHEk59/myDlLFXvgUr6t
qW7qJ2T1rh0waezBOXbTkaWnf4J/v2O72OleTEY9faHX9wOsPem7Nsv04avp
q6NR235A4/GEn3ptH1ao/X5x68o0hLKXjpW79EO9Pc68pXkKjNgC3ULxAQS+
l6o6KDQFbRn5JvXCAQT/Wl9vpvcdf+amqFzfN4h65foU/YBJvBm4fMyQO4jM
bQdiA9K+YZ7Drp64xCEsTuh8Pd08AbvaM1oGu4YhFmu+vK+PjS0N/pSwoWE8
p/C+eLljHN6bYzanhH3FucRUG6O7Y8i7scBPWm0E0qucbh+kjuJ8qPuvlV9G
4OUpx2urMgIcV3OIDRwFbWVK4xOrYRx7ynu9TZkJmapPLl+DBjFzNHPAQoWJ
jWZHTX9eHES8tKFO41ry/3C4mcCZQVRdivpWs5GJ3M3H/Za7DELOVNqmeAcT
pbW3vI2NBkEZWbsqej8TyVMnhc6LD0JPwaZc34eJcZ3vH+RTB7AwJMjygS8T
ozGzWSeTBuAVee/M9gAmFnnZqgnEDuDet75VG0OYiNbmFAyGDoBTfjJK7joT
lqxX7cnHBlBgH3qIe58J7o6a0Zb1A9gtrlR8Lo349C3H58oDYLz7IDqRwcSY
+KGsBPkBiKiKVQzlMHHK8P5Ca4kBuHETlShFTIiHFr/4MN2PzdYVrzc8Y2I1
V+7Z3/F+xDt1tde/YOKP8d8nfsP9qHyvcKOyjIkAuSzR1e39sPGvHdIqZyI4
Pn/L36Z+jK8/ofuykon/KPmrmur7caVvXvKmaib0X2+kZrzrh+TnN65NtUyU
Fa5rXVjWj9PTXQzHOiYMf8RlPi7pR5XlglrxBiaEKZ9su57047ikV+KZJiak
Pvf+3nmvH8UxG7U1GUw8juVP+xnYjz3XS66++cZEjpdxkQz6cTG4dEmDzBiM
VJrVt1X0ocW9FiNnxtB4KeW8zJteSHW+el8syUJt2JjZrZBueLb9NVGRYuFC
aGuek3c3LFOZNhWLWQhbpxlm59SNpY1XrKWXsUj/fbqWfaAbXvV1jBuyLIjc
jhcq0O1G/Yv2b8eUWeif53P+zGwXLsVyl8nsYMHuLHNHn38Xhgy3eYUdYWGu
3g5VCa9OaOkHTv9yYWG9sXKqjGMn4nQq/byPsTC1MsVTfl8ndDcbX3HwZIGn
3y9VYm0nklceSt56gYWf8zyS0oYZ2Pf3YvVYBAuOit977Q8zkMkpMz4axcJA
0r4P3/YyEFXx2IobzYKNS9S5B9sYMGcbWB64xUL4WsXJOWsY2PZC3WkojoXh
jEfz06QYmBlscNC+w8KZS3SPHwIMWPWKDxQnshCzvS/i6BQdfG2J46n3WEhR
Kty0qokOmxbGWelUFpanKN33Laej4LM890Y6C2Pes/SaPDrsa3Lm+GezcO57
ULxBJB3FFWPh3x6xMN41tcznIh0iZWpix5+wkJszIpHmRofTi3NxXfks3Mr2
21FlScdF5x8mPoUsZIpFP+/dSUf9och1vCUsaM3fdefoBjoYPPZ6ec9Z+Fh4
dbp3GRnf/lkPgTIW3sqf5byd6oAJc1f5s1oWDo1XDUw/7ECPQourFIMFTxN3
Xz3BDsy9zSpqFRxHcsHhtstv2rBUq/x9qPA4Lsx78Co0pw3r+mMYG0TH4al/
7/SFuDaYb9QQDF84jubKmI8bTrQh5ZPfoa0y4/AvNfBiS7Zho+BcnqSN4xiJ
4j3s59YKW5+Vprb246APrV3nPkPOBVH96W0O4/ipIejQ9JUKz/RMzkHncSi4
JdxVIueWwE9KmRZu43jX+fF7UjYVqQqqv028xrHD6ve8e/upGGrc9Ahh41i0
NvBh110KzqzeJbDqCRkfLX/JPoUW/NYWtMvIH4dOj+5bpkgLwizeP11ROA7Z
o/xnT0424/YlY3u55+Pgs/fJXVbZjJcU02LpinFkXYy8/N/hZswEH3QWoYzD
BS3HxG42IaL92Bv273EE2D7uds9rxKSd+oGXM+Poeu8k9sSzEbZdf/qCedlo
VN96wku1EWv7b82VEGJjYeCEgE/2Z3wZe22hIcFGi8+O9qVJnyDNIz56cTUb
i3dJWWs6fkTw5Y6AnapszMRPK/Qs+oiv/A8XiKwnebzr69PaunqUCm/ffHcT
Gys818Zv2FgPB0mX4Dc6bIz67juSNv0BD5VeSvFZseE+V5BNNamF2KPLj+qt
2fj8WqdGZbIGF1RNteJs2ThiYMpZcKcGRmp9zopObKzvuf9Kp70aY9tE83Z7
sPFrlD83b887WJXRsOAUG0Gehb6ifVV4q5PW3OrFRtsG+cA1PlWI0dfkHL/A
xkHNVXzcpEpsMnXSvx7CRpIq+5bexXKkNKrQLMLY8HvJr3/C5y34zaePy1xj
Y8PLVwFTJ9+AdjAyOi+KDc+dju47tV8D7ZYrLtxkI26myOGyZCly7JaX6MSy
MW9mvSQ/4yX8nEraGxPYuPLmutHj7c/R33fJMzGZjE8ySd+rvgQmrsazTvfY
cFCt8futU4xnw5Kxa1LZcD2Ve0XuViHk3LsUJ9PZ4H/0KTTHowDXxnJelD5k
4+fUlln5zbmYOHV2T2gOGw3O17bs1cyCzTftzr25xOK6g8+PP0Dl2blei/LJ
+ofIqb+dWY//AZhzWDo=
          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]], 
             Line[CompressedData["
1:eJwV13k41F0UB3ApRF6KihYkEiVkS4VvRZGlIrJmKUtFQpGiVSklFRWJFtGm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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Dashing[{Small, Small}]], 
             Line[CompressedData["
1:eJwV13c81H8cB3BkRJLoRwMpomhI0sJLKBSVFSGjUKGiJStEhSShjFRWKCGj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              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 0.99}, {0., 1.8333432856113134`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Dashing[{Small, Small}]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 0.99}, {0., 1.8333432856113134`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0, 0, 1]], 
         Line[CompressedData["
1:eJwV13k41F0UB3ApRF6KihYkEiVkS4VvRZGlIrJmKUtFQpGiVSklFRWJFtGm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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0], 
          Dashing[{Small, Small}]], 
         Line[CompressedData["
1:eJwV13c81H8cB3BkRJLoRwMpomhI0sJLKBSVFSGjUKGiJStEhSShjFRWKCGj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          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 0.99}, {0., 1.8333432856113134`}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0], 
          Dashing[{Small, Small}]], 
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0, 0, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["r", HoldForm], TraditionalForm], None},
  AxesOrigin->{0, 0},
  AxesStyle->Thickness[Large],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.99}, {0., 1.8333432856113134`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{{3.9357412729044266`*^9, 3.935741313396204*^9}, {
   3.9357413642453117`*^9, 3.935741403223058*^9}, 3.935742436086967*^9, {
   3.935742486424114*^9, 3.935742495557689*^9}, 3.935742536987703*^9, {
   3.935742583483599*^9, 3.935742599055157*^9}, 3.93574263212241*^9, 
   3.936093030307161*^9, 3.937133047357607*^9, 3.937331256329962*^9, 
   3.93733210699559*^9, 3.9373909989937*^9, 3.937393324645956*^9, 
   3.937393492000643*^9, 3.9375729511973305`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"87a4e72e-291c-2346-b245-fcce8e2d4d30"]
}, Open  ]],

Cell["\<\
A version of the plot to highlight the small bump around .05, with and \
without axis labels.\
\>", "Text",
 CellChangeTimes->{{3.9373289088409786`*^9, 3.9373289278830585`*^9}, {
  3.937328959543041*^9, 
  3.9373289641371403`*^9}},ExpressionUUID->"1edeb166-d85d-8c49-b2fc-\
2b73e9635e98"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"openAngle", "[", 
    RowBox[{"r", ",", 
     RowBox[{"r", "-", ".0001"}], ",", ".99"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"AxesStyle", "->", "Thick"}], ",", 
   RowBox[{"Ticks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".25", ",", ".5", ",", ".75"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", "Blue"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<radius\>\"", ",", "\"\<opening angle\>\""}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"openAngle", "[", 
    RowBox[{"r", ",", 
     RowBox[{"r", "-", ".0001"}], ",", ".99"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"AxesStyle", "->", "Thick"}], ",", 
   RowBox[{"Ticks", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".25", ",", ".5", ",", ".75"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "->", "Blue"}], ",", 
   RowBox[{"AxesLabel", "->", "None"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.935741250053335*^9, 3.935741309414699*^9}, {
  3.9357413545854073`*^9, 3.935741401029288*^9}, {3.935742413239996*^9, 
  3.935742429447844*^9}, {3.935742479396164*^9, 3.935742492449491*^9}, {
  3.935742528646234*^9, 3.935742533523353*^9}, {3.935742564316601*^9, 
  3.935742629000721*^9}, {3.937133069852465*^9, 3.93713310167791*^9}, {
  3.937133168324309*^9, 3.937133168700787*^9}, {3.937133224367447*^9, 
  3.937133225672552*^9}, {3.9371333281159096`*^9, 3.937133402437437*^9}, {
  3.937133451063507*^9, 3.937133488619099*^9}, {3.937393368716847*^9, 
  3.9373934009900436`*^9}, {3.937393431705211*^9, 3.937393435333719*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"275f6401-57d1-b640-a02c-b20bbe31f8c0"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV13k4VU0cB3CkrJFIUbKkkpBK9abylYRQWdOqTYpSqJQUkSRZqlclIq9o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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]], 
             Line[CompressedData["
1:eJwV13k4VU0cB3CkrJFIUbKkkpBK9abylYRQWdOqTYpSqJQUkSRZqlclIq9o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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 1.8333432550420263`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {0., 1.8333432550420263`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0, 0, 1]], 
         Line[CompressedData["
1:eJwV13k4VU0cB3CkrJFIUbKkkpBK9abylYRQWdOqTYpSqJQUkSRZqlclIq9o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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1}, {0., 1.8333432550420263`}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0, 0, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"radius\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"opening angle\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Thickness[Large],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 1.8333432550420263`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{0.25, 
      FormBox["0.25`", TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}, {0.75, 
      FormBox["0.75`", TraditionalForm]}}, {{1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.937133365937858*^9, {3.9371334449428635`*^9, 3.93713349025663*^9}, 
   3.93733125759278*^9, 3.937332108399065*^9, 3.937391000247643*^9, {
   3.937393373191908*^9, 3.937393403045723*^9}, 3.937393438624868*^9, 
   3.937393493527933*^9, 3.9375729526423817`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"aa7c6709-fc16-274b-b5e5-c7d2693b6aec"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV13k4VU0cB3CkrJFIUbKkkpBK9abylYRQWdOqTYpSqJQUkSRZqlclIq9o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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]], 
             Line[CompressedData["
1:eJwV13k4VU0cB3CkrJFIUbKkkpBK9abylYRQWdOqTYpSqJQUkSRZqlclIq9o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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 1.8333432550420263`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 1}, {0., 1.8333432550420263`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0, 0, 1]], 
         Line[CompressedData["
1:eJwV13k4VU0cB3CkrJFIUbKkkpBK9abylYRQWdOqTYpSqJQUkSRZqlclIq9o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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0, 1}, {0., 1.8333432550420263`}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[0, 0, 1]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  AxesStyle->Thickness[Large],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 1.8333432550420263`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{{{0.25, 
      FormBox["0.25`", TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}, {0.75, 
      FormBox["0.75`", TraditionalForm]}}, {{1, 
      FormBox["1", TraditionalForm]}, {2, 
      FormBox["2", TraditionalForm]}, {3, 
      FormBox["3", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.937133365937858*^9, {3.9371334449428635`*^9, 3.93713349025663*^9}, 
   3.93733125759278*^9, 3.937332108399065*^9, 3.937391000247643*^9, {
   3.937393373191908*^9, 3.937393403045723*^9}, 3.937393438624868*^9, 
   3.937393493527933*^9, 3.9375729539987545`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"d06a21ed-b657-f449-98f3-cddc31df44eb"]
}, Open  ]],

Cell["\<\
The real function we would use for testing, just to make a comparison with \
the interpolation approximations.\
\>", "Text",
 CellChangeTimes->{{3.9356501476426544`*^9, 
  3.9356501978009415`*^9}},ExpressionUUID->"de4b1f31-69c9-eb49-b5d1-\
061518ba38d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"test1", "[", 
    RowBox[{"r0_", ",", "r1_", ",", "r2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"openAngle", "[", 
       RowBox[{"r1", ",", "r2", ",", "1"}], "]"}], "-", 
      RowBox[{"openAngle", "[", 
       RowBox[{"r0", ",", 
        RowBox[{"r0", "+", ".0001"}], ",", "1"}], "]"}], "-", 
      RowBox[{"openAngle", "[", 
       RowBox[{"r0", ",", 
        RowBox[{"r0", "+", ".0001"}], ",", "r2"}], "]"}]}], ")"}], "^", 
    "2"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.935650207833149*^9, 3.935650208576435*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"ee5592b1-e0f3-5044-8a59-febecbd5910a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"refAngle", "=", 
   RowBox[{
    RowBox[{"openAngle", "[", 
     RowBox[{".15", ",", 
      RowBox[{".15", "+", ".0001"}], ",", "1"}], "]"}], "+", 
    RowBox[{"openAngle", "[", 
     RowBox[{".15", ",", 
      RowBox[{".15", "+", ".0001"}], ",", ".5"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"test3", "[", "r1_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"openAngle", "[", 
       RowBox[{"r1", ",", ".5", ",", "1"}], "]"}], "-", "refAngle"}], ")"}], 
    "^", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.935650203781786*^9, 3.935650204927768*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"480e34a2-a964-0f47-a528-b6be22b706fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"test3", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", ".01", ",", ".5"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"63953407-c375-d648-920f-d74691e26aa2"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVkHs01IkbxudiMBOVMRJJZjiSyq5ukvS+u7WuU4QQFlmKsu5dCKWQy9Ja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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVkHs01IkbxudiMBOVMRJJZjiSyq5ukvS+u7WuU4QQFlmKsu5dCKWQy9Ja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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.01, 0.5}, {1.917480350642743, 
            9.211848132210077}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 1.9174803506427471`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.01, 0.5}, {1.917480350642743, 
           9.211848132210077}}, "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 1.9174803506427471`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVkHs01IkbxudiMBOVMRJJZjiSyq5ukvS+u7WuU4QQFlmKsu5dCKWQy9Ja
9NNakkUJ3ZQwcgs7asgtjOr7jRSzlIrCiNbvj+c8/zzncz7n4XoF2vnQKBTK
r4v5f+fSzK8MRcSC0Zo615P+POwZnFIra42F16c36v11jIfMhvyMkyvjYL22
9mz9UR6GnVlIVKiIgz1vs6+z/Hho9fV+2LaP8eDjkmCa68PD6c86VklHEmEm
6oRpizsPbSW0z4YOqcBTX4hX289Dqq9HYf2KDBjbwhaJtvIwtW+noU5TLmRn
VQd3SrlIz6i23+ReAE15wsbZR1x0m7QxsfqhGAo3dFR7p3JRW/WLqX/qTWD/
Fc4NduDi7WfDLtH1d6CteOfLSE0uytCcCp4E3ANHQU7ummEtHGllNGUsfwDz
U5ODb25ooYyVtaZKXBVEJkm1U49rofMGtfg/DWpgIfFyTqXJ4r4lSq/vRi0o
JfxdfJ+hheeiL3aYp9SDh9TaK+DqGiy1KkgvIhsgxsAh1cxgDU6FyEx5rnoE
jtcFY1caNdFJpPc8J7gJ+q6e+f76Xk2MCT1WltXQDBXslJeRA6ux9cSsxoS0
BYqbVLhVAatxQ4m1snCfEJKm6lq9ZzWw1ERS9DW5FXyf75P3TdZAi3mrhvLX
j6FzS4drobIGlig8adHbKgLfsw2b/HJW4fpTl/xmA9tAlP9h4rjBKvyHo5vO
b26H1y8J6i/31bE+nlI2T+2AtwsH0hN3qyNFf56xJbcDdum7xqt2q2H7G9f8
EvNOOBbP+Y3jrIYlNp6KnW86oYeePW48vBJVuloERmld4CQ6XH3IZyX+crrG
I8q4G8jTAU/9RlSxrsupK6i3G5LpeDEySBWLfzyQUHi2Bx5mXaU3vVuB+Z4z
CglrnsErKVX9TfAKjC7Uv2ApeAY3uY0Pz39RwVFa3R6+dy9keY1x1gWo4KGl
sx1fqX3gazhoZj3OwSObMvPel/bBQOv2Xd+7cTBSpm9XKr8fyr7OTNO7lPH4
/LUuBUk/LDQXyWabKePc0ufFoj/EUG5b7Wl4g42/t5fb7DAcAJ9zASNH2Wws
L3q/XfJiADS7/S35h5WwqrBS9WTcczgxcbj3cflybLfTa77LewHGBSH9/6Mt
x+CV0vvftb2AiadX5loPL0Xeb8HHXfxfwnl+7jblWgV8oHtK31uegMi09PRL
YyyMbT3oyFxCQEVjbJrWaxba+pucu6lIQFaWplrhAAv/vbMgnmEToG5hn5XT
ykIN07jElNUE2LPTlK2vsfCs/R+jFZsIMOs96J5yiIUWZ0uLmD8T0OgVQ9h2
MpGjndp104OAhpxtSspCJg42By7YexFgmlmv2F7LxIglmx1zjxAgFDuvNihl
YumlKsbmEAK0wusyM+KZqFTW4u12gQCqy8igxJiJA+JXvFt3Fv0+/92j/qc8
eijPM9beI+DDWlej6N/lcZivJsmtIODVqWZRf7w8vqvbfytVQMBT+6f6oaHy
SClqNAloJqBgPK/XmC+PuiEFDhvFBDi0ue39MieHISzf+BIKCYoRVqM/2cvh
9O5YP206CbyOIJG9hRxGRuXxsxkk2G+1veBgKodxH/rZySwSdJSCBBvXymFW
r+WVoxwSjl0qCTCWymJt/vrKdXokLBsK/nQ+RxaXmExIrtmQUDlmTZvuZSAt
WcPKz46EfTFJui5CBs4MWN7QP0CCEX9DfV4VA4cjCo6WuZAwObks81k2A2uq
D47d9SHB2zT2ndCdgf47msYfniZh91uiR4mQQa+kj/wz0SS4osor8zYZdB7Q
LMMYEiLMa5l2NTK4JyL810fxJBxY78l4eVkGNaoN3gvTSGDyf1xy1U4G24wv
T3RfI2HKfEuOVhUdmxJbbDJvkCD++YelFQV0rBZP3nIsI2Fd4z/d0ot0LArf
FyS+S0IZO3XrOR86RlfRPxIPSWh/QPlAVaBjGNNwf179In+Z88aUKRoePeh+
59AjEtwM0rqyX9DQcbYyeFhIgskTEZdbQkMD44BPkm4SBJb3orKRhjqJ2XYl
vSTAVG8tR4eG6mLhXX8xCXPOxWSRLA1lw7VDJwgS9gqUZm4LqfhVaNt9e5CE
HbeIOck1Kn5aGb05ZHjRxzNsuDqOikRl/+SUhASvT6EjP+2kYo+8rEPFOAkt
cheGjnCo+Nh5872TEyQY6popDkkoWH/dk2P8iYQwCx0l5RoKVsykhEmnSGAF
ahopJlGw1ELQI5gmIXBoLtrJjoL5WaNboqQk1BzjpziyKZg1qpK5a56EAkdn
n9mEb3Bx++7P374t/iewfvWtbAH+AwJfPFQ=
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.01, 0.5}, {1.917480350642743, 9.211848132210077}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, 1.9174803506427471`}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.9174803506427471`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.01, 0.5}, {1.917480350642743, 9.211848132210077}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.935650880764799*^9, 3.93565093766575*^9, 
  3.93565112636269*^9, 3.935651642993669*^9, 3.935651998983423*^9, 
  3.935652685464514*^9, 3.93565437705965*^9, 3.935655164365658*^9, 
  3.935655857009624*^9, 3.935655938567123*^9, 3.9357321862067833`*^9, 
  3.935732903407503*^9, 3.935741149499298*^9, 3.936093031120067*^9, 
  3.937332110289038*^9, 3.937391001927145*^9, 3.937393495562115*^9, 
  3.937572954474804*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"c998a15c-8cfd-3743-9340-223e39a8dc29"]
}, Open  ]],

Cell["Interpolated approximations for faster performance:", "Text",
 CellChangeTimes->{
  3.935649719666498*^9, {3.9356497501083374`*^9, 
   3.935649755008774*^9}},ExpressionUUID->"97934ecf-d7b7-c441-a954-\
817e8998238f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"step", "=", ".05"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"start", "=", ".01"}], ";"}]}], "Input",
 CellChangeTimes->{{3.935650012608619*^9, 3.935650013128395*^9}, {
  3.935650855103727*^9, 3.935650855841184*^9}, {3.9356509184319687`*^9, 
  3.935650918510143*^9}, {3.935651633702779*^9, 3.935651633781688*^9}, {
  3.935652574850775*^9, 3.935652574924505*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"861b5d01-acb6-3b4f-b3fc-f962e4eff3bd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"radiusTripletsGrid", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r0", ",", "r1", ",", "r2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r0", ",", "start", ",", "1.1", ",", "step"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r1", ",", "start", ",", "1.1", ",", "step"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r2", ",", "start", ",", "1.1", ",", "step"}], "}"}]}], "]"}],
      ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"radiusTripletsGrid", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"radiusTripletsGrid", "//", 
     RowBox[{"Map", "[", "Sort", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.937393786734684*^9, 3.9373937913605638`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"9979c80b-9d46-9f41-84a5-4e2a261ad8a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"iAngleData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"radiusTripletsGrid", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"openAngle", "[", 
        RowBox[{
         RowBox[{"radiusTripletsGrid", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"radiusTripletsGrid", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"radiusTripletsGrid", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "radiusTripletsGrid", "]"}]}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iOpenAngle", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"iAngleData", ",", 
     RowBox[{"InterpolationOrder", "->", "1"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.935649999901718*^9, 3.935650000012289*^9}, {
  3.937393806754099*^9, 3.937393807827137*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"bc6f9bfb-6bdd-0145-8a60-25afb86e2fc0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"iTimeData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"radiusTripletsGrid", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"travTime", "[", 
        RowBox[{
         RowBox[{"radiusTripletsGrid", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"radiusTripletsGrid", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"radiusTripletsGrid", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "radiusTripletsGrid", "]"}]}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iTravTime", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"iTimeData", ",", 
     RowBox[{"InterpolationOrder", "->", "1"}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"a3249cdb-8c22-c849-abf5-e7717be6d4b5"],

Cell["\<\
Plotting the interpolation and the real opening angles for comparison:\
\>", "Text",
 CellChangeTimes->{
  3.9356497909873695`*^9},ExpressionUUID->"dc10089a-8e21-0b47-b24f-\
4b6eff476203"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot3D", "[", 
    RowBox[{
     RowBox[{"iOpenAngle", "[", 
      RowBox[{"x", ",", "y", ",", ".95"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", ".1", ",", ".9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", ".1", ",", ".9"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"RegionFunction", "->", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}], ",", 
        RowBox[{
         RowBox[{"x", "+", "z"}], "<", "1.7"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "t", ",", 
       RowBox[{"openAngle", "[", 
        RowBox[{"t", ",", "t", ",", "0.99"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", ".1", ",", ".9"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"t", "+", ".3"}], ",", 
       RowBox[{"openAngle", "[", 
        RowBox[{"t", ",", 
         RowBox[{"t", "+", ".3"}], ",", "0.99"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", ".1", ",", ".9"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"t", "+", ".225"}], ",", 
       RowBox[{"openAngle", "[", 
        RowBox[{"t", ",", 
         RowBox[{"t", "+", ".225"}], ",", "0.99"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", ".1", ",", ".9"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"t", "+", ".15"}], ",", 
       RowBox[{"openAngle", "[", 
        RowBox[{"t", ",", 
         RowBox[{"t", "+", ".15"}], ",", "0.99"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", ".1", ",", ".9"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot3D", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"t", "+", ".075"}], ",", 
       RowBox[{"openAngle", "[", 
        RowBox[{"t", ",", 
         RowBox[{"t", "+", ".075"}], ",", "0.99"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", ".1", ",", ".9"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.9356558429592133`*^9, 3.935655843022716*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"26fecb53-945f-3046-a1db-55019b39c4cf"],

Cell[BoxData[
 Graphics3DBox[{{GraphicsComplex3DBox[CompressedData["
1:eJxdnAk01V3XwA1FIpVQijJVlJQhldQxF000oUQUKnOlFFIRJUVSGRIpIkLJ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     "], {{
       {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
         GrayLevel[1], 3], 
        StyleBox[GraphicsGroup3DBox[
          TagBox[{Polygon3DBox[CompressedData["
1:eJxFmHccl9Mex5/nHCt0UURGUkZXScNoSJLIuKJFkj2SNJRZESm3kjJbJEUI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             "]], Polygon3DBox[CompressedData["
1:eJwtmXn8TlUXxe85h7dJqRDSQGaVUBlSIpISDW+TQpFQRBpEA1GkhAaaEU3K
kEolVEhSKaI00EBRSINCkXrX913nj/25e91zn/t7nnP2Xnvt/avSte+5fWJR
FB+Hoiih67cCx+p6t/CzqShuEj5A+G3hOcJNdd0lPFw2Vva81pvrukH3P9T6
d8InCt8v/Lzw98InCT8gPFX4G+EGwncJPyNcVriP8D2yQ+WvlR0nf6TWp2j9
a+H6wiOEnxYeLFxeeLHwG8LnyErJn6h7+8vvovUOwn8LXyK/qqwzf09WTf5U
WQv5P+iZj/T8ibru5v2yB2UP8xldG+q6TeuX6XqI8OF67nL578kuFE66vqz1
c2X7am2g7rWSv133b5Z/hq5bhD/RtYrwzXrmceE3hc8Q/kv4JeEXhE8T3iz8
sfDpugZZS917nHPR+mG6DtC9R7S+Qvhw4YHCjwoPEN5XeIHwbOGjdG0rm1T4
HQO1vp+uC3Xvda2vEz6e/RZ+Tni1cB3hocJPCq8Urix8k/BjwmuEjxS+Xfgp
4Ut1rSHrr3svycrq3lO6zpaVkX+Dnt9L/pt65lXhUbJnhGvr/lb5t+t6sPB7
Wp8vfIfsv8JPC38tf7jsfOFnhb+VP0PPtxbeJLxceJrwqcIbhZcJN5M9wrnJ
9pZ/i9YPlL9I63OFewuXlv9QPv/9ZQPk3yk7Qv4QPXOm/El6ZrX8W3WvjPA7
wvOEJws3Ef5G+H1+q/AJ5InwB8JPCzcVXiu8VLi57HryQlZe/iStN5T/ldbf
E95LuJ/wEGJKfn9ZKfnztf6a1jvreoTsBt2bIbtO63vq+obuvaL1mcJthH8S
XiF8gK5JNkr3BsnO1L0SwmPkl5Q/RM9XkP+u7r3JXpMz8gcTg1obKXyJ/Om6
t17+nrp3TeH1w+S3072SWrtP+D/y75J1kD9V976Tf7fsYuFpwt/LHyG7iN8v
vE5+C11PIVbhFFl38lt4dH5/P1lJ+XN1b5aev1N2gfAU4bXyF2n9MuHdwjuI
H3JO+Cnhr+T3IJ7l35v3s7lsEb9Xdor8obKK8pfombf0fAPZcuJPdqT8N7R+
uvw/tf6i8DDZecLPCH8j/zRdo2yk7k2QtZbfStZX/vgc/0/qWl3v+U1+e1kF
rV+re7/qXivZB/J7yV7X/QOF3+K8ZSfLr5acqwfI387f0/Uj4fayrXq+jfAs
+atlbcllWSX5z8mOjuYZ+GaNrJ38g/SOZ+XXkf+7/AdlHYVPFf5T/iF6Z1e4
gNgq/P6PiWfZCdHfvQuxWPg3VNBnpupaT2t/yK8ezAHkfjV+Q/J7SuX8rqa1
bnBz4Rg+M/q7bZZdFI17y/8if9/q+sxC+WfL3haeQA6SA8IPJHPkc8GcC3dy
RsQGMcLZLc/8Xibz7Xg4IJhzR+teY2qI/LPk74LvZZuELxDeKf/o5PNpmffn
HF3Xk6+cQY4nzu5T2enyX83nwzn9peePkM0rvEfs1Qz97SXwR45ZzpezfoIz
lt8o+d185xryK1NX4KrCvNFY752p6wuFaxAcDBfD+XdTe6K//8uy8+U/nHx+
bfPvaSrbWDjG6yfXHGpPZeF7omsGtYOaMlx4H/l1gvlwnKxJ9Lu3yDpExw3x
86PsvOh7rC3N+GLiXv4rsqZwtd5fS+8bJryn/K7EpPDtwpWjualsMP/BUSdQ
k/LvORR+0jMbCr/z3Oja3jK4FlLjyfUdug4tnPPELLFLTjUjl/WO/fTMTeS/
/DZwWvDews2nyfYIjllil1xuE5zb5DTn36nwd+C7tNdag2DuoobUlX+FbEHh
mn+f3lFO10569pdkbtsmfFthjmM/2buN+byo4dTyQ4VHkL/CW+XfSo7KH5us
Nzpr7dfkukn9LC3rGJ2b5YMxOXp2dHwvyvF5vD7zeeHfcCz5o3vN5P+iz8wU
fjFaj/0s/AJcEa33vheeRq2O1mffBes16hv6a12wnuOZscHv4LOPyWrK/zxY
n03WtZ3wh5m/HorO5U+yftgnmlfQDDXlj816Bv05Sevjsv5YITwZ/orO5ZVZ
n0yJ1ofrhafneoje3CI8I1nToG14ZmL0d0aLUqP5LXxmXPCe8K5HZMfIX6V7
7/KscA3hZcKLhc/KnAfXtZR/dnLOkCt75Vg7OVhfEnPsRz1dP4MHkvcQ7ct3
ZG9ryt9b9oDwHfk7oq/WBH/3x4VrwY/B+ni8cG3hL4P1+IRovbY6WB9/mvcX
zoP70L/kMjmNsIfrKwXHKJz/UHJstM98uK+uZdkbWa3oPR8S/B04i27wXP6u
VTgbrc8pXGOoNdQjcmuarEF0De+OJilc29GAPYX/U1gbomF6BNd8tA0xOTFY
ExOraKArgzUP2ghNe1WwpkTrorlnkYOFtTiathd7Wljr0qP0DtZU9C5owKuD
NTLaEE3XJ1gTo/WOE15VuAZQC4hRtC57TOySIxOCNQK5w37BHVNkR8mfqPXS
0bWukvwnZIODY4hYgiuODq5vcAYxfltwzhD7cCLaCo0FVxLjaHHOnNgnpscH
az5inVpBLwJHzM0cSywRU61z/MLty4O/CzlJ71QvxybfkfrSOH93YoxejBwn
9ogxej84gNgjxujF4Ahi7++cv3vr+jNnlcxlA3K+fJnjdUjOX3qs0fIbFe69
0D/w5qzM19RsNAx6gFpODzkqWDPTW67I+Xti/v2lk2vBZNl+xL/skeCeYLbW
mwivLVwTqX9f5Hy6LfNLw+RaQw1FC3wieyi4J3xFz96THEvl8+9bCQcF97iz
dO+n5DpHvRuX/AzPUt/Ym43CFaLzZXd0z3JvcM9AL7NJuGJ0//xPdA8zJrjH
oLfZnT/Lme6R/PdOIo+ET5LfQlaV9wXz0WbZwdH967+5ZlA7qmi9rfwfqE/R
9WgntUj4oOj6uUvXP6P7BvqHlKxPqCXUFLQTHAFXfJUx+4cWXVi4XqOZ0AhL
c/7USdbW9BQLc7yRG+jBqvI36l7bwjlP7v8QnVvjM3/XTa4d7fJ5oGnQNqvz
ef0YzRUTcv1CM6Oj5xfWWvvKlhWOEWIFvb+ycEwQG+i3Uwo/Uy+5p0Cnoddq
JcfwgKyPyKWayWuLZbWT9wtum6NnNsgpkdwrpbx/26LrwK/5vJbn2GZP0Xvo
XWJnXWHtQ89F74XG+ij6jODKecFnF5O1QcDy/tIbvA//JJ8h8fpW8Nkui9aq
cBr1Hz1dP1qfrsp8x1mhEdAKaNjWeU/Ym37599ED/hw9k7gv109mFezvY4U1
MPvHzIXYOzJ4FrNI1j+4xx8VXSOJ9drBtZMevXnwD6J33ydZW9EflkruodAF
6AN6qy/h1OAefb7u75DtL3xWsF6iZ5+UNccCra1J1iDtc/wNitZKaKhyWvss
upbPzPH4WvScZFJhfb4k83fNzJf07MPg8MK9/ALh64JnUMOEFwpfH9xj3xU9
IxgerCmYHTAjuDPzL7ODpZmP4Vv0CDOQa4NrMLMRNMigXD/QJvTU9Nbk04fC
7wjfGNwDjonuafsFzyzodd8m34J73pHChwi/WHhe81t0zBA75AT9Lz00vTQz
mHe0/jn8muvNvOgYL5s5gtj/IjlXyVn6L/KnRXRPTq/OHrFXN8q2Rtd84pmZ
xy/RNYBawAzmd/nXRMc2M8At0T03vTczoHeFVwk/GjwDmhMdr/RecMQxnCfx
GDxDmxs9M2J2RH+4JHoGAveVCZ6NMMOA+8oFzzaYOTF7oudfTC2WTS/c01Vh
f6J7MfaQvWQm2DDfOzjjRtEajtlh3+g+YmTOV3pwdAJ6Ab10R3TvjoY6PHnG
QT9Lf4ueYWbC7IQZywfRPTe6Cn1Ff8lMqRP8FNzPrMq5zXeumFzTqe1VhUfL
/0l+98KaCe20Kfpv8TfppQfCn4VrHLWuY86XRsI9o/satGNj4Sujax18g2ZB
uzBzGSJ/e+FZDLWPWLu/sF7snRzLg7MevgzOEO4bPL9lvtokuF5Rtw5L1qJP
Fp4ndk7Wcmg4tNylyVoODYeWG5DMTWgEtMJNybWamk5tPzC594az0As3sD+F
ay61t39y7aVGU6v7JMduxVyrr0r+PRVybe8rq1s4x8n1Lsnz8WuC52s3Jtd6
OBPuvDU5dolRYvVmWavCmgXtckuydiHGifXrk3ODmk5tH5Qc2+QkuUm/TW1h
RkF/3AkOLax50b5dk+efcALc0DFZO6OR0co9krkBjoareyZzNZwCt3RP5jI4
BC5hRkd9+6Pw7O6KZO6D8+A+5pn04eQUuoL5IX0vOfd/3ZFc7+FwuPzzaG4d
nPXphuj4oyebnuOvIvUwuPcdmsztcPqaHP/MVutG99tXk1+FORqu7iWrXphD
4VJmvvRm9YNnwRcm/5+DHoRe5KLkXoQehV6F/2kwu9gpu0rPX6x7exTuSehN
zpfFwj0Ovc6l0dq+mXCv6JrP+aAR0W7Mm/m/woh8pvw/gjkCNa+S/EuSex16
HHod5oDUonbCV8u/PJnbqRHUim6ygwrXIGrRNcm1hhpDrRmczN1wNFzdL7n2
UHOoPXAMvVOM5h44shtclbkTfiS3yXG0BRzUQ36JzE3wKXMbOB2tslTWU37J
6HkwNepK1nPtOi+Z28vmWkK/wv5SI9C36AN6aWoCevjfrEV+DI5/OLmr8L/B
XH1BsjYhttBHHZJrC7GH/kFDXcW7o7UVOUlukhPMwldlbmTGiDZifge3HpL5
/p9cn74Ozv/N0fNsZpDMInfn+vZpMB/AYXAZHMD/pu5Prs0NMnffm1zbqQHU
AviN/5XAsWiTY6LjmR6aee7x0XN/NPOx1JXoXrtSzlH6b2pJuVw/0E/874MZ
MMKNM2A2z0yes6GGXs5arq3UbGrjjhwfaCS0xd85v9BQfHZXsLZaHz0rYebD
7Oe65N6Mno7eDv3HXI4z4+zQ7OTrb5l/6ZnQbr/m+gIfTy6sudBeaAxq/fbM
b7Ozlvg98+Mf0f0iGh+tT42nVm/LfIomQLv8kfkTDdOFWArWNjWia0nZnEPX
Jv//ix6TXhNNSa3dmflpTPJsAA2KFv0fyJWeNg==
             "]], Polygon3DBox[CompressedData["
1:eJwt1nWwlVUUhvFzzyEUMNAxQBkFByUccCRMFBR1RphREaQE6e7uDmkYGimV
ECQEFJFukFRCLBAMBKVTlBF/y3P/eFjrffb+uF/sve/NX691pVbJRCLRCllR
M5VIbMhIJFoil9zJ4H7skjcZG6Yfjir6VVxjZDGvHfcI94b+Q66cXEgepA5E
Q/1OfopaFWv0TZHd/A7GD2C3vNnYCP1IZIneeIq/A9e4atxafTPcZKw9dxB7
5C3GRulHYyiGoFEqfe/vqW9htb5JRvpZzxjfl0zf18ZUen5c9zV2cBtS6XuP
Z6iuX8c1x82uPcv9gp/lIXicmyNXNm+l3AjxXk/7pxa3SW6N27nuXG1us9wG
ublu3DvcFrltPC/Xg6vHbZc74l6uL3ccv8nDUYqbJyfj2+iT8TNwlTuFFObJ
1Yzt0J/EWXk8nueWyW+7dqPcCrdwXbi63Da5A+7henP1uS/lTsjD9Yv7wK/y
MJTkPooc70YeihLcXLmYa8vpJ3Evy8Xl39XT8liUMbYkc23FGmucSq+Hqeqf
8jX9DFQwb518AmfkcXiOWyq/i8FokEp/v8nqH/Jf+ul41by1cg1+vdwCObnO
XB1uq9wed3N9uFbcEXkkSnMX4nvjR3kAHuVmyk3N2yv3QkFubLxjrpaaj6sV
71DugBMZ6XcQ7+Ki8UvIjZaoyJc3pyNOxv1HNm+hsWbcQXlg5s89z3WK54s9
hZe4BfH+uBxqTtzKdY39wBVRiyIv118dweWKPYrZ3F2xfpBdXhF7k9utn8C9
qJaPe+D2qM25b8wZhGLcFK4Fd0gejOLcZO4K7sR9sa8SsZFVZJM/j31I7dJ3
jm8cezTWBreIax/rQ56Istz82B+xbuQ6WM49K9fE9ei5CWoBuYJra8uL5JLy
Ofn+eDdyz/iOaJhMuxLmXZR7IZ880dzX1NfjXOH2ql24U7EW8Qq3mDucTH+H
WAdPxHs1pw2OyqPxlLEP+FFcQfXheBfx8+Nbc4fNGZG5f2MNteOOxzNk7svY
04ewRt+AeyjWjDmt8ZN+FJ6Ms9acttwxeQye5mZx38U5JnfDg9z4OA/Ny6ou
j3Ob26nPwy3Ul9DfFueuPC6Vfm+lkumxMeqmeCeZ77wMxsf6wRTuBsr6P3Ok
0ud2nN9NUukzeZp6AYXjnJHzxvPFM8Q96vuisOunxb7CAblnPG+cFfIP2C/3
QAFuonwsvNwfRbkZ8rf4Su6KB7hx8lF8L/dDEW66fCTmyn1QiJsac7BP7o78
3AS5r3v8R/4Y1bn1cb5wWdTP4nzPPE/7cH/L8zPP2DibBnA35E9Ql9vCDUwl
/v+FsISrp92qH8RlqEu5+ty2OL+4pLqMa8Btj/WN/vrSXDack7uad04/M/NM
jHO8F3dFnoPK3CquJ3dZno03uZVcD+6SPAuVuBXc5WR6T8XeegwvmNMf/+oX
x54zttmcMVyx2IeYF+tf7cddN2cBanAbuN7cVXkuqnCruW7cefl9VOQ+5bpz
FzPSfzPE3w5fcJPid7VaFSe5Z+T/ALi2IuE=
             "]], Polygon3DBox[{{656, 655, 914, 560, 561, 915}}]},
           Annotation[#, "Charting`Private`Tag$220608#1"]& ]],
         Lighting->{{"Ambient", 
            RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
           "Directional", 
            RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
            ImageScaled[{0, 2, 2}]}, {"Directional", 
            RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
            ImageScaled[{2, 2, 2}]}, {"Directional", 
            RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
            ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
       {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt08dPFVEYhvGhKCqo2MACKigqFuyIDRuKIIgXLIAFRey0GBMXunCna11p
4sq1FevaRP0PXLKQnTsQCzZ+X0Jyn/t8k+89M2fOOVPU3tPYnZYkyWf0pCdJ
1L3sl1z1l8nXOIuvczbf4Fy+xXl8m++gUH2PS/gBl/EjruDHXMXvOMWlGUny
gb+gDf34hCcmcJqf8hl+xu38nM/yC+7gPj7HL/k8v+IL/Jov8hu+xG/5cjyX
r/Buz//IA+hEs+uv/B5duIn7qDS/WIyd+B/jeBfW4SCmotPYtXwc/2R28BTU
GLsm3gOr47lylbwq5owyTEajXB136dfzAazEdtQiLe6FPchBSn4Ft+Kv523j
P9zC3e6xnLNxSK6Um/Fbf2usgf6I+ph6GfbJTOKlOIpfeh0yd3mJ6zaUoEFu
Cy+KdcdiTEQxTsWc9Yt4c+yP8QvCWIgJ2K8/n0+iMPYkzgPPi31FAbJQLTeX
T2BO7KHcJs6Pc4DZse4y47kcP83zCOfFfWTHcb3+LD6MH/ob40zofVc3qWci
E3VyM2L9May3Ic6Q3Dd1St2kP50zMC3WE0N662P/5AbVtTINrnORHvOPd0VV
rC324mF8U2Pf1Sh4GVC+
         "]]}, 
       {GrayLevel[0.2], Line3DBox[{623, 769, 770, 759, 837, 842}], 
        Line3DBox[{624, 749, 852, 998, 760, 771, 772, 761, 851}], 
        Line3DBox[{626, 853, 948, 625, 750, 854, 999, 762, 773, 844}], 
        Line3DBox[{628, 855, 949, 627, 856, 950, 629, 751, 857, 1000, 763, 
         774, 845}], 
        Line3DBox[{631, 858, 951, 630, 859, 952, 632, 860, 953, 633, 908, 
         1006, 764, 752, 846}], 
        Line3DBox[{635, 861, 954, 634, 862, 955, 636, 863, 956, 637, 911, 
         1009, 788, 787, 798, 638, 789, 909, 1010, 831, 839}], 
        Line3DBox[{640, 864, 957, 639, 865, 958, 641, 866, 959, 642, 867, 960,
          643, 912, 1011, 790, 800, 799, 644, 913, 1007, 791, 832, 840}], 
        Line3DBox[{648, 921, 721, 646, 922, 722, 650, 923, 723, 652, 924, 724,
          654, 925, 725, 656, 915, 926, 726, 793, 910, 927, 795, 803, 727, 
         833, 835, 847}], 
        Line3DBox[{659, 873, 966, 658, 928, 728, 660, 929, 729, 661, 930, 730,
          662, 931, 731, 663, 932, 732, 664, 1013, 794, 733, 796, 753, 874, 
         1001, 765, 775, 776, 838}], 
        Line3DBox[{666, 875, 967, 665, 876, 968, 667, 933, 734, 668, 934, 735,
          669, 935, 736, 670, 936, 737, 671, 937, 738, 672, 877, 969, 673, 
         754, 878, 1002, 766, 777, 848}], 
        Line3DBox[{675, 879, 970, 674, 880, 971, 676, 881, 972, 677, 938, 739,
          678, 939, 740, 679, 940, 741, 680, 941, 742, 681, 882, 973, 682, 
         883, 974, 683, 755, 884, 1003, 767, 784, 849}], 
        Line3DBox[{685, 885, 975, 684, 886, 976, 686, 887, 977, 687, 888, 978,
          688, 942, 743, 689, 943, 744, 690, 944, 745, 691, 889, 979, 692, 
         890, 980, 693, 814, 815, 1017, 694, 816, 781, 783, 782, 786, 695, 
         785, 804, 1014, 756, 836, 850}], 
        Line3DBox[{697, 891, 981, 696, 892, 982, 698, 893, 983, 699, 894, 984,
          700, 895, 985, 701, 945, 746, 702, 946, 747, 703, 896, 986, 704, 
         897, 987, 705, 898, 988, 706, 810, 812, 811, 818, 825, 817, 827, 920,
          1018, 828, 822, 797, 826, 805, 707, 917, 1004, 829, 757, 834, 841}],
         Line3DBox[{809, 807, 808, 1015, 708, 899, 989, 709, 900, 990, 710, 
         901, 991, 711, 902, 992, 712, 903, 993, 713, 947, 748, 714, 904, 994,
          715, 905, 995, 716, 906, 996, 717, 907, 997, 718, 918, 1016, 813, 
         820, 821, 819, 719, 919, 1019, 824, 823, 806, 720, 1005, 758, 768, 
         779, 780, 778, 830}], 
        Line3DBox[{843, 1008, 916, 657, 801, 802, 792, 1012, 914, 655, 965, 
         872, 653, 964, 871, 651, 963, 870, 649, 962, 869, 645, 961, 868, 
         647}]}, 
       {GrayLevel[0.2], 
        Line3DBox[{430, 509, 1015, 577, 419, 499, 981, 409, 489, 975, 399, 
         479, 970, 390, 470, 967, 382, 463, 966, 376, 921, 458, 961, 371, 454,
          957, 367, 451, 954, 364, 448, 951, 361, 445, 949, 359, 443, 948, 
         358, 442, 998, 532, 541, 540, 613}], 
        Line3DBox[{431, 510, 989, 420, 500, 982, 410, 490, 976, 400, 480, 971,
          391, 471, 968, 383, 928, 464, 377, 922, 459, 962, 372, 455, 958, 
         368, 452, 955, 365, 449, 952, 362, 446, 950, 360, 444, 999, 533, 520,
          542, 614}], 
        Line3DBox[{432, 511, 990, 421, 501, 983, 411, 491, 977, 401, 481, 972,
          392, 933, 472, 384, 929, 465, 378, 923, 460, 963, 373, 456, 959, 
         369, 453, 956, 366, 450, 953, 363, 447, 1000, 534, 521, 543, 615}], 
        Line3DBox[{433, 512, 991, 422, 502, 984, 412, 492, 978, 402, 938, 482,
          393, 934, 473, 385, 930, 466, 379, 924, 461, 964, 374, 457, 960, 
         370, 550, 549, 1009, 551, 523, 522, 1006, 535, 544, 610}], 
        Line3DBox[{434, 513, 992, 423, 503, 985, 413, 942, 493, 403, 939, 483,
          394, 935, 474, 386, 931, 467, 380, 925, 462, 965, 375, 555, 554, 
         1011, 556, 525, 552, 524, 1010, 553, 604, 616}], 
        Line3DBox[{435, 514, 993, 424, 945, 504, 414, 943, 494, 404, 940, 484,
          395, 936, 475, 387, 932, 468, 381, 926, 561, 560, 1012, 562, 526, 
         557, 559, 558, 1007, 605, 617}], 
        Line3DBox[{102, 714, 88, 703, 75, 691, 63, 681, 53, 672, 44, 796, 177,
          36, 833, 291}], 
        Line3DBox[{436, 947, 515, 425, 946, 505, 415, 944, 495, 405, 941, 485,
          396, 937, 476, 388, 567, 1013, 566, 568, 927, 527, 563, 565, 564, 
         1008, 606, 608, 611}], 
        Line3DBox[{437, 516, 994, 426, 506, 986, 416, 496, 979, 406, 486, 973,
          397, 477, 969, 389, 469, 1001, 536, 545, 612}], 
        Line3DBox[{438, 517, 995, 427, 507, 987, 417, 497, 980, 407, 487, 974,
          398, 478, 1002, 537, 148, 618}], 
        Line3DBox[{439, 518, 996, 428, 508, 988, 418, 498, 583, 1017, 582, 
         408, 488, 1003, 538, 528, 546, 603, 609, 622}], 
        Line3DBox[{440, 519, 997, 429, 201, 812, 202, 155, 783, 156, 323}], 
        Line3DBox[{441, 580, 579, 1016, 581, 596, 601, 569, 597, 599, 598, 
         1018, 587, 584, 570, 574, 530, 575, 1014, 529, 621}], 
        Line3DBox[{578, 576, 585, 592, 591, 1019, 590, 593, 595, 594, 602, 
         571, 1004, 573, 572, 607, 619}], 
        Line3DBox[{600, 588, 589, 586, 1005, 531, 539, 547, 548, 
         620}]}, {}, {}}},
     VertexNormals->CompressedData["
1:eJzUvGk0lmEXNiwNypwiktJAKZGkDLGlwVyiUtGkhJQmqSRKFEIKRRkiIlPm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      "]], {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
       Line3DBox[CompressedData["
1:eJxF1Xk4VVsfwHGRcivlUmSOFF0NUlIvWmUoSUiEElK3omhQLkW5pOimQUWk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        "]]},
      Annotation[#, "Charting`Private`Tag$220697#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
       Line3DBox[CompressedData["
1:eJwV1nkgVOsbB/BB4RcxcUW00aokKUqWr0quylKS5N4UpUVUEiVpHRXRolKW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        "]]},
      Annotation[#, "Charting`Private`Tag$226001#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
       Line3DBox[CompressedData["
1:eJwV1Wk4VW0XB3CU8iSSNEhJpSgehCSpfxkqkhKKvIZQGiQUUjRQZvKUVymS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        "]]},
      Annotation[#, "Charting`Private`Tag$230793#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
       Line3DBox[CompressedData["
1:eJwV1Xk8VG0bB3AR9USSpMUSpdKjIm3K8hOJiMpDoYV2iogIRYuyhaRSiKQk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        "]]},
      Annotation[#, "Charting`Private`Tag$235789#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
       Line3DBox[CompressedData["
1:eJwV1ms4VNsfB3CpJJSi3Cm5nHKJCKdcvkpyJ0WloqKUOiop0ZGcpOhQcvzV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        "]]},
      Annotation[#, "Charting`Private`Tag$240615#1"]& ]}, {}}},
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{362.08861537433006`, 268.27919498322416`},
  ImageSizeRaw->Automatic,
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "RotationControl" -> 
    "Globe"},
  PlotRange->{{0.1, 0.9}, {0.1, 0.9}, {0., 1.6006561782465147`}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{1.9583706517418957`, 2.177321139904427, 1.6953044104588764`},
  ViewVertical->{-0.3350417272141853, -0.3725001877273239, 
   0.8654424597675135}]], "Output",
 CellChangeTimes->{
  3.935650024602253*^9, {3.935650930052824*^9, 3.935650953089113*^9}, 
   3.9356511420617847`*^9, 3.935651700300957*^9, 3.935652055522098*^9, 
   3.935652701995006*^9, 3.935654391816963*^9, 3.935655181960737*^9, {
   3.935655847043447*^9, 3.9356558729387*^9}, 3.935655954593487*^9, 
   3.935732201363951*^9, 3.935732918055523*^9, 3.9357411650563335`*^9, 
   3.936093047609293*^9, 3.937332121103826*^9, 3.937391013127407*^9, 
   3.937393505954331*^9, 3.937393833240808*^9, 3.9375729695822124`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"8f3d8e97-4781-4443-83de-f7205c3e73ac"]
}, Open  ]],

Cell["Functions used for testing:", "Text",
 CellChangeTimes->{
  3.9356498019638405`*^9},ExpressionUUID->"b3b90d97-490d-1b4c-9e3d-\
584518ff889a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"iTest1", "[", 
     RowBox[{"r0_", ",", "r1_", ",", "r2_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"iOpenAngle", "[", 
          RowBox[{"r1", ",", "r2", ",", "1"}], "]"}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"iOpenAngle", "[", 
           RowBox[{"r0", ",", "r0", ",", "1"}], "]"}], "+", 
          RowBox[{"iOpenAngle", "[", 
           RowBox[{"r0", ",", "r0", ",", "r2"}], "]"}]}], "]"}]}], ")"}], "^",
       "2"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "cosine", " ", "takes", " ", "into", " ", "account", " ", 
    "the", " ", "winding", " ", "number"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iTest2", "[", 
    RowBox[{"r0_", ",", "r1_", ",", "r2_"}], "]"}], ":=", " ", 
   RowBox[{"Re", "[", 
    RowBox[{
     RowBox[{"iTravTime", "[", 
      RowBox[{"r1", ",", "r2", ",", "1"}], "]"}], "-", 
     RowBox[{"iTravTime", "[", 
      RowBox[{"r0", ",", "r0", ",", "1"}], "]"}], "-", 
     RowBox[{"iTravTime", "[", 
      RowBox[{"r0", ",", "r0", ",", "r2"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.935649806831457*^9, 3.935649808024908*^9}, {
  3.937393984617943*^9, 3.937393987470356*^9}, {3.937394138154003*^9, 
  3.937394148884676*^9}, {3.9375728427797337`*^9, 3.9375728788748646`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"84cc7d9f-aa4a-3f4f-9a20-2552a9305f08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"iTest1", "[", 
  RowBox[{".5", ",", ".6", ",", ".9"}], "]"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"30c5d2e0-eead-2d43-a962-b9f8029e4c1d"],

Cell[BoxData["3.9524266612432086`"], "Output",
 CellChangeTimes->{3.935650041658901*^9, 3.935650953168077*^9, 
  3.935651142142847*^9, 3.93565170036426*^9, 3.935652055563041*^9, 
  3.935652702104927*^9, 3.935654391913694*^9, 3.935655182069807*^9, 
  3.935655873007807*^9, 3.935655954649084*^9, 3.935732201426417*^9, 
  3.935732918166185*^9, 3.935741165197489*^9, 3.93609304767255*^9, 
  3.937332121133821*^9, 3.937391013181732*^9, 3.93739350599663*^9, 
  3.937393840259533*^9, 3.9373941542498245`*^9, 3.937572969624052*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"ca1cd3b2-269f-064b-865e-ab5cceac6210"]
}, Open  ]],

Cell["Collecting the radii with matching opening angles:", "Text",
 CellChangeTimes->{
  3.935649827918482*^9},ExpressionUUID->"03595d59-1612-1346-97c9-\
ad70c5ce59aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"radiiOfInterest", "=", 
   RowBox[{"List", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scale", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"error", "=", ".001"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", "scale"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "<", "scale"}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "+", "1"}]}], ",", 
       RowBox[{"k", "<", "scale"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"radiiOfInterest", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"radiiOfInterest", ",", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"iTest1", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "scale"}], ")"}], "*", "i"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "scale"}], ")"}], "*", "j"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "scale"}], ")"}], "*", "k"}]}], "]"}], "<", 
             RowBox[{"-", "error"}]}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", "scale"}], ")"}], "*", "i"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", "scale"}], ")"}], "*", "j"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", "scale"}], ")"}], "*", "k"}]}], "}"}]}], 
           "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"radiiOfInterest", "=", 
   RowBox[{"DeleteElements", "[", 
    RowBox[{"radiiOfInterest", ",", 
     RowBox[{"{", "Null", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.935650297126131*^9, 3.935650299395929*^9}, {
   3.935650500916918*^9, 3.935650545894249*^9}, {3.9356505777660427`*^9, 
   3.93565069615607*^9}, {3.935651115689096*^9, 3.935651115814575*^9}, {
   3.935651739481893*^9, 3.935651739560262*^9}, {3.93565504468573*^9, 
   3.935655045064129*^9}, {3.9357328946683064`*^9, 3.935732895360922*^9}, {
   3.93573307488591*^9, 3.935733074989101*^9}, {3.937394164796397*^9, 
   3.937394166827164*^9}, 3.937394640459168*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"84431e6a-cf36-6746-ba22-67aea73803b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "radiiOfInterest", "]"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"bdcb5b12-4a38-b34d-ab06-0310e1a27c1d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.935650706859627*^9, 3.935650953450401*^9, 
  3.935651142407686*^9, 3.935651700731415*^9, 3.935651775623089*^9, 
  3.935652093781997*^9, 3.935652725736183*^9, 3.9356544179410763`*^9, 
  3.935655210732069*^9, 3.935655900444348*^9, 3.935655981537199*^9, 
  3.9357322282993736`*^9, 3.9357329872343483`*^9, 3.9357411920243607`*^9, 
  3.936093074448452*^9, 3.937332140090616*^9, 3.9373910313504696`*^9, 
  3.937393525226576*^9, 3.937393873699198*^9, 3.937572988912676*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"3d9ed279-05e7-fd45-89da-8f6ff0ccf733"]
}, Open  ]],

Cell["Testing if minimization fails:", "Text",
 CellChangeTimes->{
  3.935649845689129*^9},ExpressionUUID->"c721fcd2-cf3e-c645-aefd-\
3b5c7bd8379d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"minFails", "=", 
   RowBox[{"List", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "radiiOfInterest", "]"}], "+", "1"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"minFails", "=", 
    RowBox[{"Append", "[", 
     RowBox[{"minFails", ",", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"iTest2", "[", 
          RowBox[{
           RowBox[{"radiiOfInterest", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"radiiOfInterest", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"radiiOfInterest", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}], "<", "error"}], 
        ",", 
        RowBox[{"radiiOfInterest", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minFails", "=", 
   RowBox[{"DeleteElements", "[", 
    RowBox[{"minFails", ",", 
     RowBox[{"{", "Null", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "minFails", "]"}]}], "Input",
 CellChangeTimes->{{3.935652524052587*^9, 3.935652545429148*^9}, {
   3.935655027313385*^9, 3.935655029801678*^9}, 3.9373940517464876`*^9, {
   3.93739426189345*^9, 3.93739426928814*^9}, 3.9373946237858734`*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"89f4695e-aecb-e143-a8b1-dd457abfa1cf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9375729889297066`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"5c78e526-fd62-7340-92b7-8cf3f2605eda"]
}, Open  ]],

Cell["\<\
Sorted list of distances exceeding a half-geodesic for which minimization \
fails (the shortest one being our delta):\
\>", "Text",
 CellChangeTimes->{{3.937395286031986*^9, 3.9373953030875683`*^9}, {
  3.937395455066831*^9, 
  3.9373954661308193`*^9}},ExpressionUUID->"a2b009b4-48c8-8446-8dd1-\
65a726e48aab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sort", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Re", "[", 
       RowBox[{"iTravTime", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], ")"}], "&"}], ",", 
    "minFails"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.937395428748699*^9, 3.9373954426727967`*^9}, {
   3.937395474673921*^9, 3.9373955450572414`*^9}, 3.9375730946239243`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"2690b142-87ab-cb42-85e2-62d623127679"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.9375731079900455`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"03c4d9b2-64ee-184c-8b8b-226136062b98"]
}, Open  ]],

Cell["\<\
The test functions above only test for a specific configurations of \
geodesics. There is another relevant case for which we define its own testing \
functions:\
\>", "Text",
 CellChangeTimes->{
  3.935654334505146*^9},ExpressionUUID->"a0f4ce94-0780-3942-ad16-\
fd113baaf379"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"iTest3", "[", 
     RowBox[{"r0_", ",", "r1_", ",", "r2_"}], "]"}], ":=", 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"iOpenAngle", "[", 
           RowBox[{"r1", ",", "r1", ",", "1"}], "]"}], "+", 
          RowBox[{"iOpenAngle", "[", 
           RowBox[{"r1", ",", "r1", ",", "r2"}], "]"}]}], "]"}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"iOpenAngle", "[", 
           RowBox[{"r0", ",", "r0", ",", "1"}], "]"}], "+", 
          RowBox[{"iOpenAngle", "[", 
           RowBox[{"r0", ",", "r0", ",", "r2"}], "]"}]}], "]"}]}], ")"}], "^",
       "2"}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"cosine", " ", "used", " ", "just", " ", "like", " ", "above"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iTest4", "[", 
    RowBox[{"r0_", ",", "r1_", ",", "r2_"}], "]"}], ":=", " ", 
   RowBox[{"Re", "[", 
    RowBox[{
     RowBox[{"iTravTime", "[", 
      RowBox[{"r1", ",", "r1", ",", "1"}], "]"}], "+", 
     RowBox[{"iTravTime", "[", 
      RowBox[{"r1", ",", "r1", ",", "r2"}], "]"}], "-", 
     RowBox[{"iTravTime", "[", 
      RowBox[{"r0", ",", "r0", ",", "1"}], "]"}], "-", 
     RowBox[{"iTravTime", "[", 
      RowBox[{"r0", ",", "r0", ",", "r2"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.937394066022976*^9, 3.937394067698483*^9}, {
  3.937394176641804*^9, 3.937394184099884*^9}, {3.9375728976227245`*^9, 
  3.9375729201430187`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"ce3e0264-06f5-f642-8a5b-c65d9174059d"],

Cell["We perform the loops again:", "Text",
 CellChangeTimes->{
  3.9356543474987545`*^9},ExpressionUUID->"31e36cc5-46e8-5945-8e46-\
8d8ff3f6794a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"radiiOfInterest2", "=", 
   RowBox[{"List", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", "scale"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "<", "scale"}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "+", "1"}]}], ",", 
       RowBox[{"k", "<", "scale"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"radiiOfInterest2", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"radiiOfInterest2", ",", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"iTest3", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "scale"}], ")"}], "*", "i"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "scale"}], ")"}], "*", "j"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "scale"}], ")"}], "*", "k"}]}], "]"}], "<",
              "error"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", "scale"}], ")"}], "*", "i"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", "scale"}], ")"}], "*", "j"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "/", "scale"}], ")"}], "*", "k"}]}], "}"}]}], 
           "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"radiiOfInterest2", "=", 
   RowBox[{"DeleteElements", "[", 
    RowBox[{"radiiOfInterest2", ",", 
     RowBox[{"{", "Null", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.935655018822723*^9, 3.935655019406948*^9}, {
  3.9373941936344585`*^9, 3.937394196466944*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"ff654c89-31c2-7a43-aa60-0a104b200d4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "radiiOfInterest2", "]"}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"5200d9a9-c2ae-5f4a-835d-b5dcb798b760"],

Cell[BoxData["14710"], "Output",
 CellChangeTimes->{3.9356544481926975`*^9, 3.9356552460764637`*^9, 
  3.935655933162638*^9, 3.935656016051407*^9, 3.935732259536558*^9, 
  3.935733062750145*^9, 3.935741224018244*^9, 3.936093107452949*^9, 
  3.937332162723213*^9, 3.937391053902273*^9, 3.937393548178858*^9, 
  3.9373939101586037`*^9, 3.9375730095616894`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"9ec9e701-bf0f-d24b-98fa-86194d7ce665"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"example", "=", 
   RowBox[{"radiiOfInterest2", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"iTest2", "[", 
  RowBox[{
   RowBox[{"example", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"example", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ",", 
   RowBox[{"example", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9356517150654583`*^9, 3.935651715207939*^9}, 
   3.937393755773072*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"f349f41d-9735-5947-931d-489dc9cc4991"],

Cell[BoxData[
 RowBox[{"-", "0.09978716772579499`"}]], "Output",
 CellChangeTimes->{3.9373937562217836`*^9, 3.9373939130604153`*^9, 
  3.937394208364863*^9, 3.937573009578394*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"ace6cf1f-9062-7b44-9290-bc96c5361631"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"minFails2", "=", 
   RowBox[{"List", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", 
    RowBox[{
     RowBox[{"Length", "[", "radiiOfInterest2", "]"}], "+", "1"}]}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"minFails2", "=", 
    RowBox[{"Append", "[", 
     RowBox[{"minFails2", ",", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"iTest4", "[", 
          RowBox[{
           RowBox[{"radiiOfInterest2", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"radiiOfInterest2", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"radiiOfInterest2", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}], "<", 
         RowBox[{"-", "error"}]}], ",", 
        RowBox[{"radiiOfInterest2", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"minFails2", "=", 
   RowBox[{"DeleteElements", "[", 
    RowBox[{"minFails2", ",", 
     RowBox[{"{", "Null", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "minFails2", "]"}]}], "Input",
 CellChangeTimes->{{3.937394094050118*^9, 3.937394098330981*^9}, {
  3.937394229842903*^9, 3.937394253867243*^9}, {3.937394629924099*^9, 
  3.9373946345651608`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"712b300e-8d42-6946-baf1-b3b3152056e4"],

Cell[BoxData["6616"], "Output",
 CellChangeTimes->{3.937394643580441*^9, 3.937573015398876*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"167435eb-d2d4-7a45-8592-d71bc4ca5f72"]
}, Open  ]],

Cell["\<\
Sorted list of distances exceeding a half-geodesic for which minimization \
fails (the shortest one being our delta):\
\>", "Text",
 CellChangeTimes->{{3.937395286031986*^9, 3.9373953030875683`*^9}, {
  3.937395455066831*^9, 
  3.9373954661308193`*^9}},ExpressionUUID->"e8c9f563-8243-7248-80b6-\
632a6007e03d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sort", "[", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Re", "[", 
       RowBox[{"iTravTime", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], ")"}], "&"}], ",", 
    "minFails2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.937395428748699*^9, 3.9373954426727967`*^9}, {
  3.937395474673921*^9, 3.9373955450572414`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"57061730-36ba-2943-b479-ea3c5f4fff8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.29662900774705125`", ",", "0.3279865312477618`", ",", 
   "0.3393272963583945`", ",", "0.3393272963583945`", ",", 
   "0.36048006943953215`", ",", "0.3718208345501649`", ",", 
   "0.3817951276791471`", ",", "0.3817951276791471`", ",", 
   "0.38509916745056166`", ",", "0.4043143727419354`", ",", 
   "0.41073448716344546`", ",", "0.4142886658709175`", ",", 
   "0.4142886658709175`", ",", "0.4228964870182491`", ",", 
   "0.4228964870182491`", ",", "0.4228964870182491`", ",", 
   "0.42994969245481907`", ",", "0.434538820444879`", ",", 
   "0.44670526355092405`", ",", "0.45531308469825565`", ",", 
   "0.45531308469825565`", ",", "0.45549594559300843`", ",", 
   "0.45660123386955714`", ",", "0.4639209058455872`", ",", 
   "0.4639209058455872`", ",", "0.4639209058455872`", ",", 
   "0.4733568049656621`", ",", "0.4787133922187791`", ",", 
   "0.4804055671509908`", ",", "0.4876527418664983`", ",", 
   "0.4876527418664983`", ",", "0.49626056301382987`", ",", 
   "0.49626056301382987`", ",", "0.49626056301382987`", ",", 
   "0.4975506469961265`", ",", "0.5000083463804001`", ",", 
   "0.503169693658728`", ",", "0.503169693658728`", ",", "0.503169693658728`",
    ",", "0.503169693658728`", ",", "0.5036230137767614`", ",", 
   "0.5143042832812363`", ",", "0.5143042832812363`", ",", 
   "0.517593613250369`", ",", "0.5252966640351451`", ",", 
   "0.526840460402532`", ",", "0.5286002201820725`", ",", 
   "0.5286002201820725`", ",", "0.5355093508269706`", ",", 
   "0.5355093508269706`", ",", "0.5355093508269706`", ",", 
   "0.537010991354587`", ",", "0.5416634719649557`", ",", 
   "0.5416634719649557`", ",", "0.5424184814718688`", ",", 
   "0.5424184814718688`", ",", "0.5424184814718688`", ",", 
   "0.5424184814718688`", ",", "0.5424184814718688`", ",", 
   "0.5468834266567745`", ",", "0.5485141106609156`", ",", 
   "0.5545970698318852`", ",", "0.5559594088657919`", ",", 
   "0.5559594088657919`", ",", "0.5669517896197004`", ",", 
   "0.5669517896197004`", ",", "0.5670255826234178`", ",", 
   "0.5670255826234178`", ",", "0.5670255826234178`", ",", 
   "0.5681321043879121`", ",", "0.5722932259263595`", ",", 
   "0.5739347132683159`", ",", "0.5739347132683159`", ",", 
   "0.5739347132683159`", ",", "0.5739347132683159`", ",", 
   "0.574738949413898`", ",", "0.5802478918296968`", ",", 
   "0.5802478918296968`", ",", "0.5802478918296968`", ",", 
   "0.5802478918296968`", ",", "0.5802478918296968`", ",", 
   "0.5802478918296968`", ",", "0.583318597549511`", ",", 
   "0.583318597549511`", ",", "0.5875494824921299`", ",", 
   "0.5907309048851443`", ",", "0.5907309048851443`", ",", 
   "0.5914441288943119`", ",", "0.5935419036574971`", ",", 
   "0.594384771307137`", ",", "0.594384771307137`", ",", "0.594384771307137`",
    ",", "0.6054509450647629`", ",", "0.6054509450647629`", ",", 
   "0.6054509450647629`", ",", "0.6054509450647629`", ",", 
   "0.6076913620741429`", ",", "0.6091685838439292`", ",", 
   "0.6091685838439292`", ",", "0.6094650594024834`", ",", 
   "0.611764123626144`", ",", "0.611764123626144`", ",", "0.611764123626144`",
    ",", "0.611764123626144`", ",", "0.611764123626144`", ",", 
   "0.6147905813886345`", ",", "0.6150716887902616`", ",", 
   "0.6150716887902616`", ",", "0.6174813501040078`", ",", 
   "0.6174813501040078`", ",", "0.6174813501040078`", ",", 
   "0.6174813501040078`", ",", "0.6174813501040078`", ",", 
   "0.6174813501040078`", ",", "0.6217419168369551`", ",", 
   "0.6217419168369551`", ",", "0.6217419168369551`", ",", 
   "0.6269504765599924`", ",", "0.6278332416561556`", ",", 
   "0.6328080905945812`", ",", "0.6328080905945812`", ",", 
   "0.6328080905945812`", ",", "0.6328080905945812`", ",", 
   "0.6335093677490465`", ",", "0.6335093677490465`", ",", 
   "0.6362051678483126`", ",", "0.6363203665213991`", ",", 
   "0.6363203665213991`", ",", "0.642584629339081`", ",", 
   "0.6426937816934688`", ",", "0.6426937816934688`", ",", 
   "0.6426937816934688`", ",", "0.6426937816934688`", ",", 
   "0.6458541721643271`", ",", "0.6475898599774723`", ",", 
   "0.6475898599774723`", ",", "0.6475898599774723`", ",", 
   "0.6484110081713328`", ",", "0.6484110081713328`", ",", 
   "0.6484110081713328`", ",", "0.6484110081713328`", ",", 
   "0.6484110081713328`", ",", "0.6484110081713328`", ",", 
   "0.6541282346491967`", ",", "0.6541282346491967`", ",", 
   "0.6541282346491967`", ",", "0.6541282346491967`", ",", 
   "0.6541282346491967`", ",", "0.6541282346491967`", ",", 
   "0.6541282346491967`", ",", "0.6563470474303255`", ",", 
   "0.6578501516541636`", ",", "0.6578501516541636`", ",", 
   "0.6590076598587424`", ",", "0.6590076598587424`", ",", 
   "0.6601631929704982`", ",", "0.6601631929704982`", ",", 
   "0.6601631929704982`", ",", "0.6601631929704982`", ",", 
   "0.6607342500440179`", ",", "0.6651908537002565`", ",", 
   "0.6700488840693859`", ",", "0.6700488840693859`", ",", 
   "0.6700488840693859`", ",", "0.6700488840693859`", ",", 
   "0.6719306438825895`", ",", "0.6719306438825895`", ",", 
   "0.6719306438825895`", ",", "0.6744465159660142`", ",", 
   "0.6773357479338142`", ",", "0.6787540925095352`", ",", 
   "0.6787540925095352`", ",", "0.6787540925095352`", ",", 
   "0.6787540925095352`", ",", "0.6787540925095352`", ",", 
   "0.6804222463184205`", ",", "0.6804222463184205`", ",", 
   "0.6805374449915069`", ",", "0.6805374449915069`", ",", 
   "0.6826762708577654`", ",", "0.6844713189873992`", ",", 
   "0.6844713189873992`", ",", "0.6844713189873992`", ",", 
   "0.6844713189873992`", ",", "0.6844713189873992`", ",", 
   "0.6844713189873992`", ",", "0.6844713189873992`", ",", 
   "0.6860111361110153`", ",", "0.6860111361110153`", ",", 
   "0.6860111361110153`", ",", "0.6860111361110153`", ",", 
   "0.6892858079943285`", ",", "0.6892858079943285`", ",", 
   "0.6892858079943285`", ",", "0.6892858079943285`", ",", 
   "0.6892858079943285`", ",", "0.6892858079943285`", ",", 
   "0.6892858079943285`", ",", "0.6892858079943285`", ",", 
   "0.6892858079943285`", ",", "0.6966724294697435`", ",", 
   "0.6967765830236227`", ",", "0.6967765830236227`", ",", 
   "0.6967765830236227`", ",", "0.6974039864453029`", ",", 
   "0.6974039864453029`", ",", "0.6974039864453029`", ",", 
   "0.6974039864453029`", ",", "0.6974039864453029`", ",", 
   "0.700825891562702`", ",", "0.7014109468219092`", ",", 
   "0.7014109468219092`", ",", "0.7032247383288504`", ",", 
   "0.7032247383288504`", ",", "0.7061091948854522`", ",", 
   "0.7061091948854522`", ",", "0.7061091948854522`", ",", 
   "0.7061091948854522`", ",", "0.7061091948854522`", ",", 
   "0.7108570752520486`", ",", "0.7108570752520486`", ",", 
   "0.7108570752520486`", ",", "0.7108570752520486`", ",", 
   "0.7148144033256015`", ",", "0.7148144033256015`", ",", 
   "0.7148144033256015`", ",", "0.7148144033256015`", ",", 
   "0.7148144033256015`", ",", "0.7148144033256015`", ",", 
   "0.7160091110056728`", ",", "0.718975512267639`", ",", 
   "0.719463876360966`", ",", "0.719463876360966`", ",", "0.719463876360966`",
    ",", "0.7196288923325309`", ",", "0.7196288923325309`", ",", 
   "0.7196288923325309`", ",", "0.7196288923325309`", ",", 
   "0.7196288923325309`", ",", "0.7196288923325309`", ",", 
   "0.7196288923325309`", ",", "0.7196288923325309`", ",", 
   "0.7232464682468739`", ",", "0.7232464682468739`", ",", 
   "0.723312472603559`", ",", "0.723312472603559`", ",", "0.723312472603559`",
    ",", "0.723312472603559`", ",", "0.723312472603559`", ",", 
   "0.7244433813394603`", ",", "0.7244433813394603`", ",", 
   "0.7244433813394603`", ",", "0.7244433813394603`", ",", 
   "0.7244433813394603`", ",", "0.7244433813394603`", ",", 
   "0.7244433813394603`", ",", "0.7244433813394603`", ",", 
   "0.7244433813394603`", ",", "0.7244433813394603`", ",", 
   "0.7254861457100041`", ",", "0.7254861457100041`", ",", 
   "0.7254861457100041`", ",", "0.7330802280609311`", ",", 
   "0.7330802280609311`", ",", "0.7330802280609311`", ",", 
   "0.7330802280609311`", ",", "0.7330802280609311`", ",", 
   "0.7337258262017354`", ",", "0.7356667064690081`", ",", 
   "0.7357030143930817`", ",", "0.7357030143930817`", ",", 
   "0.7357030143930817`", ",", "0.7357030143930817`", ",", 
   "0.7417854365010804`", ",", "0.7417854365010804`", ",", 
   "0.7417854365010804`", ",", "0.7417854365010804`", ",", 
   "0.7417854365010804`", ",", "0.7417854365010804`", ",", 
   "0.7425831497828033`", ",", "0.7425831497828033`", ",", 
   "0.7426037721381351`", ",", "0.7426037721381351`", ",", 
   "0.7426037721381351`", ",", "0.747321667134969`", ",", 
   "0.747321667134969`", ",", "0.747321667134969`", ",", 
   "0.7481584117445922`", ",", "0.7481584117445922`", ",", 
   "0.7481584117445922`", ",", "0.7481584117445922`", ",", 
   "0.7481584117445922`", ",", "0.7486464149991473`", ",", 
   "0.7486464149991473`", ",", "0.7486464149991473`", ",", 
   "0.7486464149991473`", ",", "0.7486464149991473`", ",", 
   "0.7486464149991473`", ",", "0.7486464149991473`", ",", 
   "0.7495141881479317`", ",", "0.7534609040060767`", ",", 
   "0.7534609040060767`", ",", "0.7534609040060767`", ",", 
   "0.7534609040060767`", ",", "0.7534609040060767`", ",", 
   "0.7534609040060767`", ",", "0.7534609040060767`", ",", 
   "0.7534609040060767`", ",", "0.7534609040060767`", ",", 
   "0.7538163271739449`", ",", "0.757915206226596`", ",", 
   "0.757915206226596`", ",", "0.757915206226596`", ",", "0.757915206226596`",
    ",", "0.757915206226596`", ",", "0.757915206226596`", ",", 
   "0.757915206226596`", ",", "0.757915206226596`", ",", "0.757915206226596`",
    ",", "0.757915206226596`", ",", "0.757915206226596`", ",", 
   "0.7588429101702509`", ",", "0.7588429101702509`", ",", 
   "0.7588429101702509`", ",", "0.7588429101702509`", ",", 
   "0.7589887142191871`", ",", "0.7589887142191871`", ",", 
   "0.7589887142191871`", ",", "0.7589887142191871`", ",", 
   "0.7589887142191871`", ",", "0.7589887142191871`", ",", 
   "0.763748720004537`", ",", "0.763748720004537`", ",", 
   "0.7653177819591153`", ",", "0.7653177819591153`", ",", 
   "0.7653177819591153`", ",", "0.7687564696765592`", ",", 
   "0.7687564696765592`", ",", "0.7687564696765592`", ",", 
   "0.7687564696765592`", ",", "0.7687564696765592`", ",", 
   "0.7687564696765592`", ",", "0.7691571885599336`", ",", 
   "0.7691571885599336`", ",", "0.7691571885599336`", ",", 
   "0.7728375234281601`", ",", "0.7730900339066117`", ",", 
   "0.7730900339066117`", ",", "0.7730900339066117`", ",", 
   "0.7730900339066117`", ",", "0.7730900339066117`", ",", 
   "0.7756174481746261`", ",", "0.7756174481746261`", ",", 
   "0.7756174481746261`", ",", "0.7756174481746261`", ",", 
   "0.7756174481746261`", ",", "0.7756174481746261`", ",", 
   "0.7756174481746261`", ",", "0.7756174481746261`", ",", 
   "0.7824354083872462`", ",", "0.7824354083872462`", ",", 
   "0.7824354083872462`", ",", "0.7824354083872462`", ",", 
   "0.782478426672693`", ",", "0.782478426672693`", ",", "0.782478426672693`",
    ",", "0.782478426672693`", ",", "0.782478426672693`", ",", 
   "0.782478426672693`", ",", "0.782478426672693`", ",", "0.782478426672693`",
    ",", "0.782478426672693`", ",", "0.7834063154678723`", ",", 
   "0.7834063154678723`", ",", "0.7839203363812066`", ",", 
   "0.7839203363812066`", ",", "0.7839203363812066`", ",", 
   "0.7839203363812066`", ",", "0.7839203363812066`", ",", 
   "0.7839203363812066`", ",", "0.7869327288932124`", ",", 
   "0.7869327288932124`", ",", "0.7869327288932124`", ",", 
   "0.7869327288932124`", ",", "0.7869327288932124`", ",", 
   "0.7869327288932124`", ",", "0.7869327288932124`", ",", 
   "0.7869327288932124`", ",", "0.7869327288932124`", ",", 
   "0.7869327288932124`", ",", "0.7871533033840798`", ",", 
   "0.7871533033840798`", ",", "0.7871533033840798`", ",", 
   "0.7886258853743563`", ",", "0.7903227587816674`", ",", 
   "0.7903227587816674`", ",", "0.7910268443273218`", ",", 
   "0.7910268443273218`", ",", "0.7910268443273218`", ",", 
   "0.7910268443273218`", ",", "0.7910268443273218`", ",", 
   "0.7910268443273218`", ",", "0.7910268443273218`", ",", 
   "0.7910268443273218`", ",", "0.7910268443273218`", ",", 
   "0.7910268443273218`", ",", "0.7910268443273218`", ",", 
   "0.7910268443273218`", ",", "0.7947506388558015`", ",", 
   "0.7947506388558015`", ",", "0.7947506388558015`", ",", 
   "0.7947506388558015`", ",", "0.7947506388558015`", ",", 
   "0.7947506388558015`", ",", "0.7947506388558015`", ",", 
   "0.796682532123607`", ",", "0.796682532123607`", ",", "0.796682532123607`",
    ",", "0.796682532123607`", ",", "0.796682532123607`", ",", 
   "0.8023071277229217`", ",", "0.8023071277229217`", ",", 
   "0.8023071277229217`", ",", "0.8023071277229217`", ",", 
   "0.8023071277229217`", ",", "0.8023071277229217`", ",", 
   "0.8023071277229217`", ",", "0.8023071277229217`", ",", 
   "0.8024275117220874`", ",", "0.8024275117220874`", ",", 
   "0.8044142473205527`", ",", "0.8051494182082262`", ",", 
   "0.8051494182082262`", ",", "0.8051494182082262`", ",", 
   "0.8051494182082262`", ",", "0.8089376415642129`", ",", 
   "0.8089376415642129`", ",", "0.8089376415642129`", ",", 
   "0.8089376415642129`", ",", "0.8089376415642129`", ",", 
   "0.8089376415642129`", ",", "0.8091681062209886`", ",", 
   "0.8091681062209886`", ",", "0.8091681062209886`", ",", 
   "0.8091681062209886`", ",", "0.8091681062209886`", ",", 
   "0.8091681062209886`", ",", "0.8091681062209886`", ",", 
   "0.8091681062209886`", ",", "0.8091681062209886`", ",", 
   "0.8101976384171852`", ",", "0.8101976384171852`", ",", 
   "0.8101976384171852`", ",", "0.8114883290034014`", ",", 
   "0.8114883290034014`", ",", "0.8152760591188746`", ",", 
   "0.8152760591188746`", ",", "0.8152760591188746`", ",", 
   "0.8152760591188746`", ",", "0.8152760591188746`", ",", 
   "0.8152760591188746`", ",", "0.8152760591188746`", ",", 
   "0.8152760591188746`", ",", "0.8152760591188746`", ",", 
   "0.8152760591188746`", ",", "0.8187937207170445`", ",", 
   "0.8193701745529841`", ",", "0.8193701745529841`", ",", 
   "0.8193701745529841`", ",", "0.8193701745529841`", ",", 
   "0.8193701745529841`", ",", "0.8193701745529841`", ",", 
   "0.8193701745529841`", ",", "0.8193701745529841`", ",", 
   "0.8193701745529841`", ",", "0.8193701745529841`", ",", 
   "0.8193701745529841`", ",", "0.8197679440388078`", ",", 
   "0.8197679440388078`", ",", "0.8197679440388078`", ",", 
   "0.8197679440388078`", ",", "0.8197679440388078`", ",", 
   "0.8197679440388078`", ",", "0.8197679440388078`", ",", 
   "0.8202750303406021`", ",", "0.8202750303406021`", ",", 
   "0.8202750303406021`", ",", "0.8202750303406021`", ",", 
   "0.8202750303406021`", ",", "0.822320283525581`", ",", 
   "0.822320283525581`", ",", "0.8234642899870934`", ",", 
   "0.8234642899870934`", ",", "0.8234642899870934`", ",", 
   "0.8234642899870934`", ",", "0.8234642899870934`", ",", 
   "0.8234642899870934`", ",", "0.8234642899870934`", ",", 
   "0.8234642899870934`", ",", "0.8234642899870934`", ",", 
   "0.8234642899870934`", ",", "0.8234642899870934`", ",", 
   "0.8234642899870934`", ",", "0.8234642899870934`", ",", 
   "0.8280199432749811`", ",", "0.8280199432749811`", ",", 
   "0.8280199432749811`", ",", "0.8280199432749811`", ",", 
   "0.8280199432749811`", ",", "0.8280199432749811`", ",", 
   "0.8280199432749811`", ",", "0.8280199432749811`", ",", 
   "0.8281937532413314`", ",", "0.8281937532413314`", ",", 
   "0.8281937532413314`", ",", "0.8281937532413314`", ",", 
   "0.8304125885660616`", ",", "0.8313632086389191`", ",", 
   "0.8313632086389191`", ",", "0.8313632086389191`", ",", 
   "0.832017500016015`", ",", "0.832017500016015`", ",", "0.832530139781208`",
    ",", "0.832530139781208`", ",", "0.832530139781208`", ",", 
   "0.832530139781208`", ",", "0.832530139781208`", ",", "0.832530139781208`",
    ",", "0.8355764321421011`", ",", "0.8355764321421011`", ",", 
   "0.8355764321421011`", ",", "0.8355764321421011`", ",", 
   "0.8355764321421011`", ",", "0.8355764321421011`", ",", 
   "0.8355764321421011`", ",", "0.8355764321421011`", ",", 
   "0.8355764321421011`", ",", "0.8381086454717772`", ",", 
   "0.8416843850399871`", ",", "0.8416843850399871`", ",", 
   "0.8416843850399871`", ",", "0.8416843850399871`", ",", 
   "0.8416843850399871`", ",", "0.8416843850399871`", ",", 
   "0.8416843850399871`", ",", "0.8416843850399871`", ",", 
   "0.8416843850399871`", ",", "0.8416843850399871`", ",", 
   "0.8438979145681481`", ",", "0.8438979145681481`", ",", 
   "0.8438979145681481`", ",", "0.8438979145681481`", ",", 
   "0.8438979145681481`", ",", "0.844785249221814`", ",", 
   "0.844785249221814`", ",", "0.844785249221814`", ",", "0.844785249221814`",
    ",", "0.844785249221814`", ",", "0.844785249221814`", ",", 
   "0.844785249221814`", ",", "0.8470393123376921`", ",", 
   "0.8470393123376921`", ",", "0.8470393123376921`", ",", 
   "0.8470393123376921`", ",", "0.8470393123376921`", ",", 
   "0.8470393123376921`", ",", "0.8470393123376921`", ",", 
   "0.8470393123376921`", ",", "0.8470393123376921`", ",", 
   "0.8470393123376921`", ",", "0.8470393123376921`", ",", 
   "0.8511334277718017`", ",", "0.8511334277718017`", ",", 
   "0.8511334277718017`", ",", "0.8511334277718017`", ",", 
   "0.8511334277718017`", ",", "0.8511334277718017`", ",", 
   "0.8511334277718017`", ",", "0.8511334277718017`", ",", 
   "0.8511334277718017`", ",", "0.8511334277718017`", ",", 
   "0.8511334277718017`", ",", "0.8511334277718017`", ",", 
   "0.8512380882744369`", ",", "0.8512380882744369`", ",", 
   "0.8512380882744369`", ",", "0.8512380882744369`", ",", 
   "0.8519102718195082`", ",", "0.8519102718195082`", ",", 
   "0.8530372484579871`", ",", "0.8530372484579871`", ",", 
   "0.8530372484579871`", ",", "0.8530372484579871`", ",", 
   "0.8530372484579871`", ",", "0.8530372484579871`", ",", 
   "0.8530372484579871`", ",", "0.8530372484579871`", ",", 
   "0.8532074802130099`", ",", "0.8532074802130099`", ",", 
   "0.8532074802130099`", ",", "0.854630974264965`", ",", 
   "0.854630974264965`", ",", "0.854630974264965`", ",", "0.854630974264965`",
    ",", "0.854630974264965`", ",", "0.854630974264965`", ",", 
   "0.854630974264965`", ",", "0.854630974264965`", ",", "0.854630974264965`",
    ",", "0.854630974264965`", ",", "0.854630974264965`", ",", 
   "0.854630974264965`", ",", "0.854630974264965`", ",", "0.854630974264965`",
    ",", "0.8552487244157437`", ",", "0.8567315732031947`", ",", 
   "0.8567315732031947`", ",", "0.8567315732031947`", ",", 
   "0.8567315732031947`", ",", "0.8567315732031947`", ",", 
   "0.8567315732031947`", ",", "0.8612892476941605`", ",", 
   "0.8612892476941605`", ",", "0.8612892476941605`", ",", 
   "0.8612892476941605`", ",", "0.8612892476941605`", ",", 
   "0.8612892476941605`", ",", "0.8612892476941605`", ",", 
   "0.8612892476941605`", ",", "0.8612892476941605`", ",", 
   "0.8669422496012537`", ",", "0.8669422496012537`", ",", 
   "0.8669422496012537`", ",", "0.8669422496012537`", ",", 
   "0.8669422496012537`", ",", "0.8680927109610996`", ",", 
   "0.8680927109610996`", ",", "0.8680927109610996`", ",", 
   "0.8680927109610996`", ",", "0.8680927109610996`", ",", 
   "0.8680927109610996`", ",", "0.8680927109610996`", ",", 
   "0.8680927109610996`", ",", "0.8680927109610996`", ",", 
   "0.8680927109610996`", ",", "0.8689866826438007`", ",", 
   "0.8689866826438007`", ",", "0.8689866826438007`", ",", 
   "0.8689866826438007`", ",", "0.8689866826438007`", ",", 
   "0.8689866826438007`", ",", "0.8689866826438007`", ",", 
   "0.8696281978122359`", ",", "0.8718030436230016`", ",", 
   "0.8718030436230016`", ",", "0.8730823598485276`", ",", 
   "0.8730823598485276`", ",", "0.8730823598485276`", ",", 
   "0.8730823598485276`", ",", "0.8734476382588047`", ",", 
   "0.8734476382588047`", ",", "0.8734476382588047`", ",", 
   "0.8734476382588047`", ",", "0.8734476382588047`", ",", 
   "0.8734476382588047`", ",", "0.8734476382588047`", ",", 
   "0.8734476382588047`", ",", "0.8734476382588047`", ",", 
   "0.8734476382588047`", ",", "0.8734476382588047`", ",", 
   "0.8744153525779803`", ",", "0.8744153525779803`", ",", 
   "0.8744153525779803`", ",", "0.8780623799135188`", ",", 
   "0.8780623799135188`", ",", "0.8780623799135188`", ",", 
   "0.8780623799135188`", ",", "0.8780623799135188`", ",", 
   "0.8780623799135188`", ",", "0.8780623799135188`", ",", 
   "0.8780623799135188`", ",", "0.8788025655565097`", ",", 
   "0.8788025655565097`", ",", "0.8788025655565097`", ",", 
   "0.8788025655565097`", ",", "0.8788025655565097`", ",", 
   "0.8788025655565097`", ",", "0.8788025655565097`", ",", 
   "0.8788025655565097`", ",", "0.8788025655565097`", ",", 
   "0.8788025655565097`", ",", "0.8788025655565097`", ",", 
   "0.8788025655565097`", ",", "0.8803544574307409`", ",", 
   "0.8803544574307409`", ",", "0.8803544574307409`", ",", 
   "0.8803544574307409`", ",", "0.8803544574307409`", ",", 
   "0.8803544574307409`", ",", "0.8815797042715865`", ",", 
   "0.8823001120496732`", ",", "0.8823001120496732`", ",", 
   "0.8823001120496732`", ",", "0.8823001120496732`", ",", 
   "0.8823001120496732`", ",", "0.8823001120496732`", ",", 
   "0.8823001120496732`", ",", "0.8823001120496732`", ",", 
   "0.8823001120496732`", ",", "0.8823001120496732`", ",", 
   "0.8823001120496732`", ",", "0.8823001120496732`", ",", 
   "0.8823001120496732`", ",", "0.8823001120496732`", ",", 
   "0.8857976585428367`", ",", "0.8857976585428367`", ",", 
   "0.8857976585428367`", ",", "0.8857976585428367`", ",", 
   "0.8857976585428367`", ",", "0.8857976585428367`", ",", 
   "0.8857976585428367`", ",", "0.8857976585428367`", ",", 
   "0.8857976585428367`", ",", "0.8857976585428367`", ",", 
   "0.8857976585428367`", ",", "0.8857976585428367`", ",", 
   "0.8857976585428367`", ",", "0.8857976585428367`", ",", 
   "0.8857976585428367`", ",", "0.8863143791496919`", ",", 
   "0.8863143791496919`", ",", "0.8863143791496919`", ",", 
   "0.8863143791496919`", ",", "0.8863143791496919`", ",", 
   "0.8863143791496919`", ",", "0.8863143791496919`", ",", 
   "0.8863143791496919`", ",", "0.8863143791496919`", ",", 
   "0.8889431225669682`", ",", "0.8889431225669682`", ",", 
   "0.8904480435835987`", ",", "0.8904480435835987`", ",", 
   "0.8904480435835987`", ",", "0.8904480435835987`", ",", 
   "0.8904480435835987`", ",", "0.8931881160657876`", ",", 
   "0.8931881160657876`", ",", "0.8931881160657876`", ",", 
   "0.8931881160657876`", ",", "0.8931881160657876`", ",", 
   "0.8931881160657876`", ",", "0.8931881160657876`", ",", 
   "0.8935019778017447`", ",", "0.8935019778017447`", ",", 
   "0.8935019778017447`", ",", "0.8935019778017447`", ",", 
   "0.8935019778017447`", ",", "0.8935019778017447`", ",", 
   "0.8935019778017447`", ",", "0.8935019778017447`", ",", 
   "0.8935019778017447`", ",", "0.8935019778017447`", ",", 
   "0.8938638493412709`", ",", "0.8943081243814736`", ",", 
   "0.8943081243814736`", ",", "0.8943081243814736`", ",", 
   "0.8956053327749753`", ",", "0.8956053327749753`", ",", 
   "0.8956053327749753`", ",", "0.8956053327749753`", ",", 
   "0.8992410404845634`", ",", "0.8992410404845634`", ",", 
   "0.8992410404845634`", ",", "0.8992410404845634`", ",", 
   "0.8992410404845634`", ",", "0.8992410404845634`", ",", 
   "0.8992410404845634`", ",", "0.8992410404845634`", ",", 
   "0.8992410404845634`", ",", "0.8992410404845634`", ",", 
   "0.8992410404845634`", ",", "0.9022638133355056`", ",", 
   "0.9022638133355056`", ",", "0.9022638133355056`", ",", 
   "0.9022638133355056`", ",", "0.9022638133355056`", ",", 
   "0.9022638133355056`", ",", "0.9022638133355056`", ",", 
   "0.9022638133355056`", ",", "0.903860251413086`", ",", 
   "0.903860251413086`", ",", "0.903860251413086`", ",", "0.903860251413086`",
    ",", "0.903860251413086`", ",", "0.903860251413086`", ",", 
   "0.9045959677822685`", ",", "0.9045959677822685`", ",", 
   "0.9045959677822685`", ",", "0.9045959677822685`", ",", 
   "0.9045959677822685`", ",", "0.9045959677822685`", ",", 
   "0.9045959677822685`", ",", "0.9045959677822685`", ",", 
   "0.9045959677822685`", ",", "0.9045959677822685`", ",", 
   "0.9045959677822685`", ",", "0.9045959677822685`", ",", 
   "0.9060832015109351`", ",", "0.9060832015109351`", ",", 
   "0.9086823851550079`", ",", "0.9086823851550079`", ",", 
   "0.9086823851550079`", ",", "0.9086823851550079`", ",", 
   "0.9086823851550079`", ",", "0.9086823851550079`", ",", 
   "0.9086823851550079`", ",", "0.9086823851550079`", ",", 
   "0.9086823851550079`", ",", "0.9086823851550079`", ",", 
   "0.9086823851550079`", ",", "0.9086823851550079`", ",", 
   "0.9086823851550079`", ",", "0.9113395106052237`", ",", 
   "0.9113395106052237`", ",", "0.9113395106052237`", ",", 
   "0.9113395106052237`", ",", "0.9113395106052237`", ",", 
   "0.9113395106052237`", ",", "0.9113395106052237`", ",", 
   "0.9113395106052237`", ",", "0.9113395106052237`", ",", 
   "0.9121799316481713`", ",", "0.9121799316481713`", ",", 
   "0.9121799316481713`", ",", "0.9121799316481713`", ",", 
   "0.9121799316481713`", ",", "0.9121799316481713`", ",", 
   "0.9121799316481713`", ",", "0.9121799316481713`", ",", 
   "0.9121799316481713`", ",", "0.9121799316481713`", ",", 
   "0.9121799316481713`", ",", "0.9121799316481713`", ",", 
   "0.9121799316481713`", ",", "0.9121799316481713`", ",", 
   "0.9121799316481713`", ",", "0.9129710165100463`", ",", 
   "0.9129710165100463`", ",", "0.9129710165100463`", ",", 
   "0.9129710165100463`", ",", "0.9129710165100463`", ",", 
   "0.9154237488483495`", ",", "0.9154237488483495`", ",", 
   "0.9154237488483495`", ",", "0.9154237488483495`", ",", 
   "0.9154237488483495`", ",", "0.9154237488483495`", ",", 
   "0.9154237488483495`", ",", "0.9154237488483495`", ",", 
   "0.9154237488483495`", ",", "0.9154237488483495`", ",", 
   "0.9154237488483495`", ",", "0.9154237488483495`", ",", 
   "0.9154237488483495`", ",", "0.9154237488483495`", ",", 
   "0.9154237488483495`", ",", "0.9154237488483495`", ",", 
   "0.915471902517395`", ",", "0.915471902517395`", ",", "0.915471902517395`",
    ",", "0.9168132051399458`", ",", "0.9168132051399458`", ",", 
   "0.9168132051399458`", ",", "0.9168132051399458`", ",", 
   "0.9172724592425734`", ",", "0.9172724592425734`", ",", 
   "0.9172724592425734`", ",", "0.9172724592425734`", ",", 
   "0.9172724592425734`", ",", "0.9172724592425734`", ",", 
   "0.9172724592425734`", ",", "0.9185271092572764`", ",", 
   "0.9185271092572764`", ",", "0.9185271092572764`", ",", 
   "0.9185271092572764`", ",", "0.9185271092572764`", ",", 
   "0.9185271092572764`", ",", "0.9185271092572764`", ",", 
   "0.9185271092572764`", ",", "0.9185271092572764`", ",", 
   "0.9185271092572764`", ",", "0.9207953135177607`", ",", 
   "0.9246503073252086`", ",", "0.9246503073252086`", ",", 
   "0.9246503073252086`", ",", "0.9246503073252086`", ",", 
   "0.9246503073252086`", ",", "0.9246503073252086`", ",", 
   "0.9246503073252086`", ",", "0.9246503073252086`", ",", 
   "0.9246503073252086`", ",", "0.9246503073252086`", ",", 
   "0.9246503073252086`", ",", "0.9266907938854047`", ",", 
   "0.9266907938854047`", ",", "0.9266907938854047`", ",", 
   "0.9266907938854047`", ",", "0.9266907938854047`", ",", 
   "0.9266907938854047`", ",", "0.9266907938854047`", ",", 
   "0.9266907938854047`", ",", "0.9278275043446707`", ",", 
   "0.9278275043446707`", ",", "0.9278275043446707`", ",", 
   "0.9278275043446707`", ",", "0.9278275043446707`", ",", 
   "0.9278275043446707`", ",", "0.9303893700080272`", ",", 
   "0.9303893700080272`", ",", "0.9303893700080272`", ",", 
   "0.9303893700080272`", ",", "0.9303893700080272`", ",", 
   "0.9303893700080272`", ",", "0.9303893700080272`", ",", 
   "0.9303893700080272`", ",", "0.9303893700080272`", ",", 
   "0.9303893700080272`", ",", "0.9303893700080272`", ",", 
   "0.9303893700080272`", ",", "0.932611981461362`", ",", 
   "0.932611981461362`", ",", "0.9330794585874451`", ",", 
   "0.9344757873807666`", ",", "0.9344757873807666`", ",", 
   "0.9344757873807666`", ",", "0.9344757873807666`", ",", 
   "0.9344757873807666`", ",", "0.9344757873807666`", ",", 
   "0.9344757873807666`", ",", "0.9344757873807666`", ",", 
   "0.9344757873807666`", ",", "0.9344757873807666`", ",", 
   "0.9344757873807666`", ",", "0.9344757873807666`", ",", 
   "0.9344757873807666`", ",", "0.935493989436494`", ",", 
   "0.935493989436494`", ",", "0.935493989436494`", ",", "0.935493989436494`",
    ",", "0.935493989436494`", ",", "0.9357664911551227`", ",", 
   "0.9357664911551227`", ",", "0.9357664911551227`", ",", 
   "0.9357664911551227`", ",", "0.9357664911551227`", ",", 
   "0.9357664911551227`", ",", "0.9357664911551227`", ",", 
   "0.9357664911551227`", ",", "0.9357664911551227`", ",", 
   "0.937976983275867`", ",", "0.937976983275867`", ",", "0.937976983275867`",
    ",", "0.9385622047535062`", ",", "0.9385622047535062`", ",", 
   "0.9385622047535062`", ",", "0.9385622047535062`", ",", 
   "0.9385622047535062`", ",", "0.9385622047535062`", ",", 
   "0.9385622047535062`", ",", "0.9385622047535062`", ",", 
   "0.9385622047535062`", ",", "0.9385622047535062`", ",", 
   "0.9385622047535062`", ",", "0.9385622047535062`", ",", 
   "0.9385622047535062`", ",", "0.9385622047535062`", ",", 
   "0.941239712174158`", ",", "0.941239712174158`", ",", "0.941239712174158`",
    ",", "0.941239712174158`", ",", "0.941239712174158`", ",", 
   "0.941239712174158`", ",", "0.941239712174158`", ",", 
   "0.9418060219536845`", ",", "0.9418060219536845`", ",", 
   "0.9418060219536845`", ",", "0.9418060219536845`", ",", 
   "0.9418060219536845`", ",", "0.9418060219536845`", ",", 
   "0.9418060219536845`", ",", "0.9418060219536845`", ",", 
   "0.9418060219536845`", ",", "0.9418060219536845`", ",", 
   "0.9418060219536845`", ",", "0.9418060219536845`", ",", 
   "0.9418060219536845`", ",", "0.9418060219536845`", ",", 
   "0.9418060219536845`", ",", "0.9418060219536845`", ",", 
   "0.9435262557566405`", ",", "0.9435262557566405`", ",", 
   "0.9435262557566405`", ",", "0.9435262557566405`", ",", 
   "0.9435262557566405`", ",", "0.9435262557566405`", ",", 
   "0.9435262557566405`", ",", "0.9435262557566405`", ",", 
   "0.9435262557566405`", ",", "0.9435262557566405`", ",", 
   "0.9447961098608774`", ",", "0.9447961098608774`", ",", 
   "0.9447961098608774`", ",", "0.9447961098608774`", ",", 
   "0.9447961098608774`", ",", "0.9447961098608774`", ",", 
   "0.9447961098608774`", ",", "0.9447961098608774`", ",", 
   "0.9447961098608774`", ",", "0.9447961098608774`", ",", 
   "0.9447961098608774`", ",", "0.9447961098608774`", ",", 
   "0.9447961098608774`", ",", "0.9447961098608774`", ",", 
   "0.9447961098608774`", ",", "0.9447961098608774`", ",", 
   "0.9447961098608774`", ",", "0.9453636036571293`", ",", 
   "0.9496494538245728`", ",", "0.9496494538245728`", ",", 
   "0.9496494538245728`", ",", "0.9496494538245728`", ",", 
   "0.9496494538245728`", ",", "0.9496494538245728`", ",", 
   "0.9496494538245728`", ",", "0.9496494538245728`", ",", 
   "0.9496494538245728`", ",", "0.9496494538245728`", ",", 
   "0.9496494538245728`", ",", "0.9502055282375426`", ",", 
   "0.9502055282375426`", ",", "0.9503504772711183`", ",", 
   "0.9503504772711183`", ",", "0.9503504772711183`", ",", 
   "0.9503504772711183`", ",", "0.9503504772711183`", ",", 
   "0.9503504772711183`", ",", "0.9508539377341074`", ",", 
   "0.9510006841901026`", ",", "0.9510006841901026`", ",", 
   "0.9510006841901026`", ",", "0.9510006841901026`", ",", 
   "0.9510006841901026`", ",", "0.9510006841901026`", ",", 
   "0.9510006841901026`", ",", "0.9510006841901026`", ",", 
   "0.9557726518925049`", ",", "0.9557726518925049`", ",", 
   "0.9557726518925049`", ",", "0.9557726518925049`", ",", 
   "0.9557726518925049`", ",", "0.9557726518925049`", ",", 
   "0.9557726518925049`", ",", "0.9557726518925049`", ",", 
   "0.9557726518925049`", ",", "0.9557726518925049`", ",", 
   "0.9557726518925049`", ",", "0.9557726518925049`", ",", 
   "0.9578668847378923`", ",", "0.9578668847378923`", ",", 
   "0.9578668847378923`", ",", "0.9578668847378923`", ",", 
   "0.9591407614117886`", ",", "0.9591407614117886`", ",", 
   "0.9591407614117886`", ",", "0.9599745837826719`", ",", 
   "0.9599745837826719`", ",", "0.9599745837826719`", ",", 
   "0.9599745837826719`", ",", "0.9599745837826719`", ",", 
   "0.9599745837826719`", ",", "0.9599745837826719`", ",", 
   "0.9599745837826719`", ",", "0.9599745837826719`", ",", 
   "0.9599745837826719`", ",", "0.9599745837826719`", ",", 
   "0.9599745837826719`", ",", "0.960419018832934`", ",", 
   "0.960419018832934`", ",", "0.960419018832934`", ",", "0.960419018832934`",
    ",", "0.960419018832934`", ",", "0.960419018832934`", ",", 
   "0.960419018832934`", ",", "0.960419018832934`", ",", "0.960419018832934`",
    ",", "0.9640610011554113`", ",", "0.9640610011554113`", ",", 
   "0.9640610011554113`", ",", "0.9640610011554113`", ",", 
   "0.9640610011554113`", ",", "0.9640610011554113`", ",", 
   "0.9640610011554113`", ",", "0.9640610011554113`", ",", 
   "0.9640610011554113`", ",", "0.9640610011554113`", ",", 
   "0.9640610011554113`", ",", "0.9640610011554113`", ",", 
   "0.9640610011554113`", ",", "0.9640610011554113`", ",", 
   "0.9652069651057427`", ",", "0.9652069651057427`", ",", 
   "0.9652069651057427`", ",", "0.9652069651057427`", ",", 
   "0.9652069651057427`", ",", "0.9652069651057427`", ",", 
   "0.9652069651057427`", ",", "0.965371108076582`", ",", 
   "0.965371108076582`", ",", "0.9676013985838863`", ",", 
   "0.9676013985838863`", ",", "0.9676013985838863`", ",", 
   "0.9676013985838863`", ",", "0.9676013985838863`", ",", 
   "0.9676013985838863`", ",", "0.9676013985838863`", ",", 
   "0.9676013985838863`", ",", "0.9676013985838863`", ",", 
   "0.9676013985838863`", ",", "0.9676013985838863`", ",", 
   "0.9676013985838863`", ",", "0.9676013985838863`", ",", 
   "0.9676013985838863`", ",", "0.9681787834344517`", ",", 
   "0.9681787834344517`", ",", "0.9681787834344517`", ",", 
   "0.9681787834344517`", ",", "0.9681787834344517`", ",", 
   "0.9681787834344517`", ",", "0.9681787834344517`", ",", 
   "0.9681787834344517`", ",", "0.9681787834344517`", ",", 
   "0.9681787834344517`", ",", "0.9705914864910792`", ",", 
   "0.9705914864910792`", ",", "0.9705914864910792`", ",", 
   "0.9705914864910792`", ",", "0.9705914864910792`", ",", 
   "0.9705914864910792`", ",", "0.9705914864910792`", ",", 
   "0.9705914864910792`", ",", "0.9705914864910792`", ",", 
   "0.9705914864910792`", ",", "0.9705914864910792`", ",", 
   "0.9705914864910792`", ",", "0.9705914864910792`", ",", 
   "0.9705914864910792`", ",", "0.9705914864910792`", ",", 
   "0.9705914864910792`", ",", "0.9705914864910792`", ",", 
   "0.9735815743982721`", ",", "0.9735815743982721`", ",", 
   "0.9735815743982721`", ",", "0.9735815743982721`", ",", 
   "0.9735815743982721`", ",", "0.9735815743982721`", ",", 
   "0.9735815743982721`", ",", "0.9735815743982721`", ",", 
   "0.9735815743982721`", ",", "0.9735815743982721`", ",", 
   "0.9735815743982721`", ",", "0.9735815743982721`", ",", 
   "0.9735815743982721`", ",", "0.9735815743982721`", ",", 
   "0.9735815743982721`", ",", "0.9735815743982721`", ",", 
   "0.9735815743982721`", ",", "0.9735815743982721`", ",", 
   "0.9739324897379935`", ",", "0.9739324897379935`", ",", 
   "0.9739324897379935`", ",", "0.9739324897379935`", ",", 
   "0.9739324897379935`", ",", "0.9746226153677693`", ",", 
   "0.9746226153677693`", ",", "0.9746226153677693`", ",", 
   "0.9746226153677693`", ",", "0.9746226153677693`", ",", 
   "0.9746226153677693`", ",", "0.9746226153677693`", ",", 
   "0.9746226153677693`", ",", "0.9746226153677693`", ",", 
   "0.9746226153677693`", ",", "0.9749679371216873`", ",", 
   "0.9749679371216873`", ",", "0.9749679371216873`", ",", 
   "0.9749679371216873`", ",", "0.9749679371216873`", ",", 
   "0.9749679371216873`", ",", "0.9749679371216873`", ",", 
   "0.9749679371216873`", ",", "0.9767343081879692`", ",", 
   "0.9767343081879692`", ",", "0.9767343081879692`", ",", 
   "0.9776552531462661`", ",", "0.9790306628738138`", ",", 
   "0.9790306628738138`", ",", "0.9790306628738138`", ",", 
   "0.9790306628738138`", ",", "0.9807458134357014`", ",", 
   "0.9807458134357014`", ",", "0.9807458134357014`", ",", 
   "0.9807458134357014`", ",", "0.9807458134357014`", ",", 
   "0.9807458134357014`", ",", "0.9807458134357014`", ",", 
   "0.9807458134357014`", ",", "0.9807458134357014`", ",", 
   "0.9807458134357014`", ",", "0.9807458134357014`", ",", 
   "0.9807458134357014`", ",", "0.9847289091376319`", ",", 
   "0.9847289091376319`", ",", "0.9847289091376319`", ",", 
   "0.9847289091376319`", ",", "0.9847289091376319`", ",", 
   "0.9847289091376319`", ",", "0.9847289091376319`", ",", 
   "0.9847289091376319`", ",", "0.9847289091376319`", ",", 
   "0.9850632598432959`", ",", "0.9850632598432959`", ",", 
   "0.9850632598432959`", ",", "0.9850632598432959`", ",", 
   "0.9850632598432959`", ",", "0.9850632598432959`", ",", 
   "0.9850632598432959`", ",", "0.9850632598432959`", ",", 
   "0.9850632598432959`", ",", "0.9850632598432959`", ",", 
   "0.9850632598432959`", ",", "0.9850632598432959`", ",", 
   "0.988788977572618`", ",", "0.988788977572618`", ",", "0.988788977572618`",
    ",", "0.988788977572618`", ",", "0.988788977572618`", ",", 
   "0.988788977572618`", ",", "0.9892651917334627`", ",", 
   "0.9892651917334627`", ",", "0.9892651917334627`", ",", 
   "0.9892651917334627`", ",", "0.9892651917334627`", ",", 
   "0.9892651917334627`", ",", "0.9892651917334627`", ",", 
   "0.9892651917334627`", ",", "0.9892651917334627`", ",", 
   "0.9892651917334627`", ",", "0.9892651917334627`", ",", 
   "0.9892651917334627`", ",", "0.9902605366896015`", ",", 
   "0.9928055891619375`", ",", "0.9928055891619375`", ",", 
   "0.9928055891619375`", ",", "0.9928055891619375`", ",", 
   "0.9928055891619375`", ",", "0.9928055891619375`", ",", 
   "0.9928055891619375`", ",", "0.9928055891619375`", ",", 
   "0.9928055891619375`", ",", "0.9928055891619375`", ",", 
   "0.9928055891619375`", ",", "0.9928055891619375`", ",", 
   "0.9928055891619375`", ",", "0.992831311112263`", ",", 
   "0.992831311112263`", ",", "0.992831311112263`", ",", "0.992831311112263`",
    ",", "0.992831311112263`", ",", "0.992831311112263`", ",", 
   "0.992831311112263`", ",", "0.992831311112263`", ",", "0.992831311112263`",
    ",", "0.992831311112263`", ",", "0.9947813227963638`", ",", 
   "0.9947813227963638`", ",", "0.9947813227963638`", ",", 
   "0.9957508707665794`", ",", "0.9957999666461477`", ",", 
   "0.9957999666461477`", ",", "0.9957999666461477`", ",", 
   "0.9957999666461477`", ",", "0.9957999666461477`", ",", 
   "0.9957999666461477`", ",", "0.9957999666461477`", ",", 
   "0.9957999666461477`", ",", "0.9957999666461477`", ",", 
   "0.9957999666461477`", ",", "0.9957999666461477`", ",", 
   "0.9957999666461477`", ",", "0.9957999666461477`", ",", 
   "0.9957999666461477`", ",", "0.9957999666461477`", ",", 
   "0.996305385039392`", ",", "0.996305385039392`", ",", "0.996305385039392`",
    ",", "0.996305385039392`", ",", "0.996305385039392`", ",", 
   "0.9987900545533407`", ",", "0.9987900545533407`", ",", 
   "0.9987900545533407`", ",", "0.9987900545533407`", ",", 
   "0.9987900545533407`", ",", "0.9987900545533407`", ",", 
   "0.9987900545533407`", ",", "0.9987900545533407`", ",", 
   "0.9987900545533407`", ",", "0.9987900545533407`", ",", 
   "0.9987900545533407`", ",", "0.9987900545533407`", ",", 
   "0.9987900545533407`", ",", "0.9987900545533407`", ",", 
   "0.9987900545533407`", ",", "0.9987900545533407`", ",", 
   "0.9987900545533407`", ",", "0.9992751430455805`", ",", 
   "0.9992751430455805`", ",", "0.9992751430455805`", ",", 
   "0.9992751430455805`", ",", "0.9992751430455805`", ",", 
   "0.9992751430455805`", ",", "0.9992751430455805`", ",", 
   "0.9992751430455805`", ",", "0.9992751430455805`", ",", 
   "0.9992751430455805`", ",", "0.9996862799699834`", ",", 
   "0.9996862799699834`", ",", "0.9996862799699834`", ",", 
   "0.9996862799699834`", ",", "0.9996862799699834`", ",", 
   "0.9996862799699834`", ",", "0.9996862799699834`", ",", 
   "1.0006745021345067`", ",", "1.0006745021345067`", ",", 
   "1.0006745021345067`", ",", "1.0006745021345067`", ",", 
   "1.0010779418297304`", ",", "1.0013400081145485`", ",", 
   "1.0013400081145485`", ",", "1.0013400081145485`", ",", 
   "1.0013400081145485`", ",", "1.0013400081145485`", ",", 
   "1.0013400081145485`", ",", "1.0013400081145485`", ",", 
   "1.0013400081145485`", ",", "1.0013400081145485`", ",", 
   "1.0013400081145485`", ",", "1.0013400081145485`", ",", 
   "1.0013400081145485`", ",", "1.0013400081145485`", ",", 
   "1.0013400081145485`", ",", "1.0013400081145485`", ",", 
   "1.0013400081145485`", ",", "1.0013400081145485`", ",", 
   "1.0013400081145485`", ",", "1.0013400081145485`", ",", 
   "1.0057189749788982`", ",", "1.0057189749788982`", ",", 
   "1.0057189749788982`", ",", "1.0057189749788982`", ",", 
   "1.0057189749788982`", ",", "1.0057189749788982`", ",", 
   "1.0057189749788982`", ",", "1.0057189749788982`", ",", 
   "1.0057189749788982`", ",", "1.0057189749788982`", ",", 
   "1.009447251985928`", ",", "1.009447251985928`", ",", "1.009447251985928`",
    ",", "1.009447251985928`", ",", "1.009447251985928`", ",", 
   "1.009447251985928`", ",", "1.009447251985928`", ",", "1.009447251985928`",
    ",", "1.0099469026354033`", ",", "1.0099469026354033`", ",", 
   "1.0100364213864925`", ",", "1.0100364213864925`", ",", 
   "1.0100364213864925`", ",", "1.0100364213864925`", ",", 
   "1.0100364213864925`", ",", "1.0100364213864925`", ",", 
   "1.0100364213864925`", ",", "1.0100364213864925`", ",", 
   "1.0100364213864925`", ",", "1.0100364213864925`", ",", 
   "1.0123709900394935`", ",", "1.0123709900394935`", ",", 
   "1.0123709900394935`", ",", "1.0123709900394935`", ",", 
   "1.0123709900394935`", ",", "1.0123709900394935`", ",", 
   "1.0143538677940869`", ",", "1.0143538677940869`", ",", 
   "1.0143538677940869`", ",", "1.0143538677940869`", ",", 
   "1.0143538677940869`", ",", "1.0143538677940869`", ",", 
   "1.0143538677940869`", ",", "1.0143538677940869`", ",", 
   "1.0143538677940869`", ",", "1.0143538677940869`", ",", "1.0177043904971`",
    ",", "1.0177043904971`", ",", "1.0177043904971`", ",", "1.0177043904971`",
    ",", "1.0177043904971`", ",", "1.0177043904971`", ",", "1.0177043904971`",
    ",", "1.0177043904971`", ",", "1.0177043904971`", ",", "1.0177043904971`",
    ",", "1.0177043904971`", ",", "1.0177043904971`", ",", "1.0177043904971`",
    ",", "1.017949224300085`", ",", "1.017949224300085`", ",", 
   "1.017949224300085`", ",", "1.017949224300085`", ",", "1.017949224300085`",
    ",", "1.018009779739989`", ",", "1.018009779739989`", ",", 
   "1.018009779739989`", ",", "1.018009779739989`", ",", "1.018009779739989`",
    ",", "1.018009779739989`", ",", "1.018009779739989`", ",", 
   "1.018009779739989`", ",", "1.018009779739989`", ",", "1.018009779739989`",
    ",", "1.0187215167429011`", ",", "1.0187215167429011`", ",", 
   "1.0187215167429011`", ",", "1.0187215167429011`", ",", 
   "1.021004157224199`", ",", "1.021004157224199`", ",", "1.021004157224199`",
    ",", "1.021004157224199`", ",", "1.021004157224199`", ",", 
   "1.021004157224199`", ",", "1.021004157224199`", ",", "1.021004157224199`",
    ",", "1.021004157224199`", ",", "1.021004157224199`", ",", 
   "1.0225521861787383`", ",", "1.0225521861787383`", ",", 
   "1.023268292436859`", ",", "1.023268292436859`", ",", "1.023268292436859`",
    ",", "1.023268292436859`", ",", "1.023268292436859`", ",", 
   "1.023268292436859`", ",", "1.023268292436859`", ",", 
   "1.0239985347084093`", ",", "1.0239985347084093`", ",", 
   "1.0239985347084093`", ",", "1.0239985347084093`", ",", 
   "1.0239985347084093`", ",", "1.0239985347084093`", ",", 
   "1.0239985347084093`", ",", "1.0239985347084093`", ",", 
   "1.0239985347084093`", ",", "1.0239985347084093`", ",", 
   "1.0243029589669586`", ",", "1.0243029589669586`", ",", 
   "1.0243029589669586`", ",", "1.0243029589669586`", ",", 
   "1.0243029589669586`", ",", "1.0243029589669586`", ",", 
   "1.0243029589669586`", ",", "1.0243029589669586`", ",", 
   "1.0243029589669586`", ",", "1.0243029589669586`", ",", 
   "1.0243029589669586`", ",", "1.0243029589669586`", ",", 
   "1.0243029589669586`", ",", "1.0243029589669586`", ",", 
   "1.0243029589669586`", ",", "1.0243029589669586`", ",", 
   "1.0265484882696168`", ",", "1.0265484882696168`", ",", 
   "1.0265484882696168`", ",", "1.0265484882696168`", ",", 
   "1.0265484882696168`", ",", "1.0265484882696168`", ",", 
   "1.0265484882696168`", ",", "1.0265484882696168`", ",", 
   "1.0265484882696168`", ",", "1.0265484882696168`", ",", 
   "1.0265484882696168`", ",", "1.0265484882696168`", ",", 
   "1.0265484882696168`", ",", "1.0265484882696168`", ",", 
   "1.0265484882696168`", ",", "1.0265484882696168`", ",", 
   "1.0265484882696168`", ",", "1.0265484882696168`", ",", 
   "1.0290984418308247`", ",", "1.0290984418308247`", ",", 
   "1.0290984418308247`", ",", "1.0290984418308247`", ",", 
   "1.0290984418308247`", ",", "1.0290984418308247`", ",", 
   "1.0290984418308247`", ",", "1.0290984418308247`", ",", 
   "1.0290984418308247`", ",", "1.0290984418308247`", ",", 
   "1.0290984418308247`", ",", "1.0290984418308247`", ",", 
   "1.0290984418308247`", ",", "1.0290984418308247`", ",", 
   "1.0290984418308247`", ",", "1.0290984418308247`", ",", 
   "1.0290984418308247`", ",", "1.0290984418308247`", ",", 
   "1.0290984418308247`", ",", "1.0290984418308247`", ",", 
   "1.030746790900276`", ",", "1.030746790900276`", ",", "1.030746790900276`",
    ",", "1.030746790900276`", ",", "1.030746790900276`", ",", 
   "1.030746790900276`", ",", "1.030746790900276`", ",", "1.030746790900276`",
    ",", "1.030746790900276`", ",", "1.030746790900276`", ",", 
   "1.030746790900276`", ",", "1.030746790900276`", ",", "1.030746790900276`",
    ",", "1.030746790900276`", ",", "1.030746790900276`", ",", 
   "1.030746790900276`", ",", "1.030746790900276`", ",", 
   "1.0341655948342243`", ",", "1.0341655948342243`", ",", 
   "1.0341655948342243`", ",", "1.0341655948342243`", ",", 
   "1.0341655948342243`", ",", "1.0341655948342243`", ",", 
   "1.0341655948342243`", ",", "1.0341655948342243`", ",", 
   "1.0341655948342243`", ",", "1.0341655948342243`", ",", 
   "1.0341655948342243`", ",", "1.0341655948342243`", ",", 
   "1.0341655948342243`", ",", "1.0349593117501343`", ",", 
   "1.0349593117501343`", ",", "1.0349593117501343`", ",", 
   "1.0349593117501343`", ",", "1.0349593117501343`", ",", 
   "1.0349593117501343`", ",", "1.0349593117501343`", ",", 
   "1.0349593117501343`", ",", "1.0349593117501343`", ",", 
   "1.0349593117501343`", ",", "1.0349593117501343`", ",", 
   "1.0349593117501343`", ",", "1.0349593117501343`", ",", 
   "1.0351574697220736`", ",", "1.0352239464656634`", ",", 
   "1.0352239464656634`", ",", "1.0352239464656634`", ",", 
   "1.0352239464656634`", ",", "1.0352239464656634`", ",", 
   "1.0352239464656634`", ",", "1.0367685313512958`", ",", 
   "1.0367685313512958`", ",", "1.0367685313512958`", ",", 
   "1.0392767581577287`", ",", "1.0392767581577287`", ",", 
   "1.0392767581577287`", ",", "1.0392767581577287`", ",", 
   "1.0392767581577287`", ",", "1.0392767581577287`", ",", 
   "1.0392767581577287`", ",", "1.0392767581577287`", ",", 
   "1.0392767581577287`", ",", "1.0392767581577287`", ",", 
   "1.0392767581577287`", ",", "1.0392767581577287`", ",", 
   "1.0392767581577287`", ",", "1.0400731246855492`", ",", 
   "1.0400731246855492`", ",", "1.0400731246855492`", ",", 
   "1.0400731246855492`", ",", "1.0400731246855492`", ",", 
   "1.0404845407852248`", ",", "1.0424227333453964`", ",", 
   "1.0424227333453964`", ",", "1.0424227333453964`", ",", 
   "1.0424227333453964`", ",", "1.0424227333453964`", ",", 
   "1.0424227333453964`", ",", "1.0424227333453964`", ",", 
   "1.0424227333453964`", ",", "1.0424227333453964`", ",", 
   "1.0424227333453964`", ",", "1.0424227333453964`", ",", 
   "1.0424227333453964`", ",", "1.0424227333453964`", ",", 
   "1.0424227333453964`", ",", "1.0424227333453964`", ",", 
   "1.0424227333453964`", ",", "1.0424227333453964`", ",", 
   "1.0428140515039226`", ",", "1.0428140515039226`", ",", 
   "1.0428140515039226`", ",", "1.0428140515039226`", ",", 
   "1.0428140515039226`", ",", "1.0428140515039226`", ",", 
   "1.0428140515039226`", ",", "1.0428140515039226`", ",", 
   "1.0428140515039226`", ",", "1.045648348834549`", ",", 
   "1.0456898103884242`", ",", "1.0456898103884242`", ",", 
   "1.0456898103884242`", ",", "1.0456898103884242`", ",", 
   "1.0456898103884242`", ",", "1.0456898103884242`", ",", 
   "1.0456898103884242`", ",", "1.0456898103884242`", ",", 
   "1.0472167603822458`", ",", "1.0472810968240007`", ",", 
   "1.0472810968240007`", ",", "1.0472810968240007`", ",", 
   "1.0472810968240007`", ",", "1.0472810968240007`", ",", 
   "1.0472810968240007`", ",", "1.0472810968240007`", ",", 
   "1.0486841878726343`", ",", "1.0486841878726343`", ",", 
   "1.0486841878726343`", ",", "1.0486841878726343`", ",", 
   "1.0486841878726343`", ",", "1.0486841878726343`", ",", 
   "1.0486841878726343`", ",", "1.0486841878726343`", ",", 
   "1.0491760383517956`", ",", "1.0491760383517956`", ",", 
   "1.0491760383517956`", ",", "1.0491760383517956`", ",", 
   "1.0491760383517956`", ",", "1.0491760383517956`", ",", 
   "1.0491760383517956`", ",", "1.0491760383517956`", ",", 
   "1.0491760383517956`", ",", "1.0491760383517956`", ",", 
   "1.0491760383517956`", ",", "1.0491760383517956`", ",", 
   "1.0491760383517956`", ",", "1.0491760383517956`", ",", 
   "1.0491760383517956`", ",", "1.0491760383517956`", ",", 
   "1.0491760383517956`", ",", "1.0507237631005968`", ",", 
   "1.0507237631005968`", ",", "1.0507237631005968`", ",", 
   "1.0507237631005968`", ",", "1.0507237631005968`", ",", 
   "1.0507237631005968`", ",", "1.0507237631005968`", ",", 
   "1.0507237631005968`", ",", "1.0507237631005968`", ",", 
   "1.0524047869733637`", ",", "1.0524047869733637`", ",", 
   "1.0524047869733637`", ",", "1.0532737166618042`", ",", 
   "1.0532737166618042`", ",", "1.0532737166618042`", ",", 
   "1.0532737166618042`", ",", "1.0532737166618042`", ",", 
   "1.0532737166618042`", ",", "1.0532737166618042`", ",", 
   "1.0532737166618042`", ",", "1.0532737166618042`", ",", 
   "1.0532737166618042`", ",", "1.0532737166618042`", ",", 
   "1.0532737166618042`", ",", "1.0532737166618042`", ",", 
   "1.0532737166618042`", ",", "1.0556300941861498`", ",", 
   "1.0556300941861498`", ",", "1.0556300941861498`", ",", 
   "1.0556300941861498`", ",", "1.0556300941861498`", ",", 
   "1.0556300941861498`", ",", "1.0556300941861498`", ",", 
   "1.0556300941861498`", ",", "1.0556300941861498`", ",", 
   "1.0556300941861498`", ",", "1.0556300941861498`", ",", 
   "1.0556300941861498`", ",", "1.0556300941861498`", ",", 
   "1.0556300941861498`", ",", "1.0556300941861498`", ",", 
   "1.0556300941861498`", ",", "1.0556300941861498`", ",", 
   "1.0556300941861498`", ",", "1.0556300941861498`", ",", 
   "1.0556300941861498`", ",", "1.0556300941861498`", ",", 
   "1.0557746068216542`", ",", "1.0557746068216542`", ",", 
   "1.0557746068216542`", ",", "1.0557746068216542`", ",", 
   "1.0557746068216542`", ",", "1.0557746068216542`", ",", 
   "1.0557746068216542`", ",", "1.0557746068216542`", ",", 
   "1.0557746068216542`", ",", "1.0557746068216542`", ",", 
   "1.0557746068216542`", ",", "1.0557746068216542`", ",", 
   "1.0557746068216542`", ",", "1.0557746068216542`", ",", 
   "1.0557746068216542`", ",", "1.0557746068216542`", ",", 
   "1.0557746068216542`", ",", "1.0557746068216542`", ",", 
   "1.0557746068216542`", ",", "1.0573478468511275`", ",", 
   "1.0573478468511275`", ",", "1.0573478468511275`", ",", 
   "1.0573478468511275`", ",", "1.0573478468511275`", ",", 
   "1.0573478468511275`", ",", "1.0581201392939437`", ",", 
   "1.0581201392939437`", ",", "1.0581201392939437`", ",", 
   "1.0581201392939437`", ",", "1.058178399221366`", ",", 
   "1.058178399221366`", ",", "1.058178399221366`", ",", "1.058178399221366`",
    ",", "1.058178399221366`", ",", "1.058178399221366`", ",", 
   "1.058178399221366`", ",", "1.058178399221366`", ",", "1.058178399221366`",
    ",", "1.058178399221366`", ",", "1.058178399221366`", ",", 
   "1.058178399221366`", ",", "1.058178399221366`", ",", "1.058178399221366`",
    ",", "1.058178399221366`", ",", "1.0599871276715125`", ",", 
   "1.0599871276715125`", ",", "1.0599871276715125`", ",", 
   "1.0599871276715125`", ",", "1.0599871276715125`", ",", 
   "1.0599871276715125`", ",", "1.0599871276715125`", ",", 
   "1.0599871276715125`", ",", "1.0599871276715125`", ",", 
   "1.0599871276715125`", ",", "1.0599871276715125`", ",", 
   "1.0599871276715125`", ",", "1.0599871276715125`", ",", 
   "1.0599871276715125`", ",", "1.0599871276715125`", ",", 
   "1.0599871276715125`", ",", "1.0599871276715125`", ",", 
   "1.0641996485213707`", ",", "1.0641996485213707`", ",", 
   "1.0641996485213707`", ",", "1.0641996485213707`", ",", 
   "1.0641996485213707`", ",", "1.0641996485213707`", ",", 
   "1.0641996485213707`", ",", "1.0641996485213707`", ",", 
   "1.0641996485213707`", ",", "1.0641996485213707`", ",", 
   "1.0641996485213707`", ",", "1.0641996485213707`", ",", 
   "1.0641996485213707`", ",", "1.0650100705166987`", ",", 
   "1.0650100705166987`", ",", "1.0674644733087701`", ",", 
   "1.0674644733087701`", ",", "1.0674644733087701`", ",", 
   "1.0674644733087701`", ",", "1.0674644733087701`", ",", 
   "1.0674644733087701`", ",", "1.0674644733087701`", ",", 
   "1.0674644733087701`", ",", "1.0674644733087701`", ",", 
   "1.0674644733087701`", ",", "1.0674644733087701`", ",", 
   "1.0674644733087701`", ",", "1.0674644733087701`", ",", 
   "1.0674644733087701`", ",", "1.0674644733087701`", ",", 
   "1.0674644733087701`", ",", "1.0674644733087701`", ",", 
   "1.0674644733087701`", ",", "1.0677369418675646`", ",", 
   "1.0677369418675646`", ",", "1.0677369418675646`", ",", 
   "1.0677369418675646`", ",", "1.0677369418675646`", ",", 
   "1.0677369418675646`", ",", "1.0677369418675646`", ",", 
   "1.0677369418675646`", ",", "1.0677369418675646`", ",", 
   "1.0677369418675646`", ",", "1.0677369418675646`", ",", 
   "1.0677369418675646`", ",", "1.0677369418675646`", ",", 
   "1.0704940821523579`", ",", "1.0704940821523579`", ",", 
   "1.0704940821523579`", ",", "1.0704940821523579`", ",", 
   "1.0704940821523579`", ",", "1.0704940821523579`", ",", 
   "1.0704940821523579`", ",", "1.0704940821523579`", ",", 
   "1.0704940821523579`", ",", "1.0704940821523579`", ",", 
   "1.0705648451704366`", ",", "1.0705648451704366`", ",", 
   "1.0705648451704366`", ",", "1.0705648451704366`", ",", 
   "1.0705648451704366`", ",", "1.0705648451704366`", ",", 
   "1.0705648451704366`", ",", "1.0733698410368595`", ",", 
   "1.0733698410368595`", ",", "1.0733698410368595`", ",", 
   "1.0733698410368595`", ",", "1.0733698410368595`", ",", 
   "1.0733698410368595`", ",", "1.0733698410368595`", ",", 
   "1.0733698410368595`", ",", "1.0733698410368595`", ",", 
   "1.0742177783151696`", ",", "1.0742177783151696`", ",", 
   "1.0742177783151696`", ",", "1.0742177783151696`", ",", 
   "1.0742177783151696`", ",", "1.0742177783151696`", ",", 
   "1.0742177783151696`", ",", "1.0742177783151696`", ",", 
   "1.0742177783151696`", ",", "1.0742177783151696`", ",", 
   "1.0742177783151696`", ",", "1.0742177783151696`", ",", 
   "1.0742177783151696`", ",", "1.0742177783151696`", ",", 
   "1.0742177783151696`", ",", "1.0742177783151696`", ",", 
   "1.0742177783151696`", ",", "1.0742177783151696`", ",", 
   "1.0742177783151696`", ",", "1.0754094162648218`", ",", 
   "1.0754094162648218`", ",", "1.0754094162648218`", ",", 
   "1.0754094162648218`", ",", "1.0754094162648218`", ",", 
   "1.0754094162648218`", ",", "1.0754094162648218`", ",", 
   "1.0754094162648218`", ",", "1.0767873669947445`", ",", 
   "1.0767873669947445`", ",", "1.0767873669947445`", ",", 
   "1.0767873669947445`", ",", "1.0774489914927843`", ",", 
   "1.0774489914927843`", ",", "1.0774489914927843`", ",", 
   "1.0774489914927843`", ",", "1.0774489914927843`", ",", 
   "1.0774489914927843`", ",", "1.0774489914927843`", ",", 
   "1.0774489914927843`", ",", "1.0776771612743343`", ",", 
   "1.0776771612743343`", ",", "1.0794717472365916`", ",", 
   "1.0794717472365916`", ",", "1.0794717472365916`", ",", 
   "1.0794717472365916`", ",", "1.0794717472365916`", ",", 
   "1.0798053690171296`", ",", "1.0798053690171296`", ",", 
   "1.0798053690171296`", ",", "1.0798053690171296`", ",", 
   "1.0798053690171296`", ",", "1.0798053690171296`", ",", 
   "1.0798053690171296`", ",", "1.0798053690171296`", ",", 
   "1.0798053690171296`", ",", "1.0798053690171296`", ",", 
   "1.0798053690171296`", ",", "1.0798053690171296`", ",", 
   "1.080971083321569`", ",", "1.080971083321569`", ",", "1.080971083321569`",
    ",", "1.080971083321569`", ",", "1.080971083321569`", ",", 
   "1.080971083321569`", ",", "1.080971083321569`", ",", "1.080971083321569`",
    ",", "1.080971083321569`", ",", "1.080971083321569`", ",", 
   "1.080971083321569`", ",", "1.080971083321569`", ",", "1.080971083321569`",
    ",", "1.080971083321569`", ",", "1.080971083321569`", ",", 
   "1.080971083321569`", ",", "1.080971083321569`", ",", "1.080971083321569`",
    ",", "1.080971083321569`", ",", "1.080971083321569`", ",", 
   "1.081968170504613`", ",", "1.081968170504613`", ",", "1.081968170504613`",
    ",", "1.081968170504613`", ",", "1.081968170504613`", ",", 
   "1.081968170504613`", ",", "1.081968170504613`", ",", "1.081968170504613`",
    ",", "1.081968170504613`", ",", "1.081968170504613`", ",", 
   "1.081968170504613`", ",", "1.081968170504613`", ",", "1.081968170504613`",
    ",", "1.081968170504613`", ",", "1.0826219955287737`", ",", 
   "1.0826219955287737`", ",", "1.0826219955287737`", ",", 
   "1.0826219955287737`", ",", "1.0826219955287737`", ",", 
   "1.0826219955287737`", ",", "1.0826219955287737`", ",", 
   "1.0826219955287737`", ",", "1.0826219955287737`", ",", 
   "1.0826219955287737`", ",", "1.0826219955287737`", ",", 
   "1.0826219955287737`", ",", "1.0826219955287737`", ",", 
   "1.0826219955287737`", ",", "1.0826219955287737`", ",", 
   "1.0828409693236587`", ",", "1.0851884476211007`", ",", 
   "1.0851884476211007`", ",", "1.0851884476211007`", ",", 
   "1.0851884476211007`", ",", "1.0851884476211007`", ",", 
   "1.0851884476211007`", ",", "1.0851884476211007`", ",", 
   "1.0851884476211007`", ",", "1.0851884476211007`", ",", 
   "1.0851884476211007`", ",", "1.0851884476211007`", ",", 
   "1.0851884476211007`", ",", "1.0851884476211007`", ",", 
   "1.0851884476211007`", ",", "1.0851884476211007`", ",", 
   "1.0851884476211007`", ",", "1.0851884476211007`", ",", 
   "1.0851884476211007`", ",", "1.088004777372983`", ",", 
   "1.0889561179273257`", ",", "1.089400968470959`", ",", 
   "1.089400968470959`", ",", "1.089400968470959`", ",", "1.089400968470959`",
    ",", "1.089400968470959`", ",", "1.089400968470959`", ",", 
   "1.089400968470959`", ",", "1.089400968470959`", ",", "1.089400968470959`",
    ",", "1.089400968470959`", ",", "1.089400968470959`", ",", 
   "1.089400968470959`", ",", "1.089400968470959`", ",", "1.089400968470959`",
    ",", "1.089400968470959`", ",", "1.089400968470959`", ",", 
   "1.089400968470959`", ",", "1.091908069616178`", ",", "1.091908069616178`",
    ",", "1.091908069616178`", ",", "1.091908069616178`", ",", 
   "1.091908069616178`", ",", "1.091908069616178`", ",", "1.091908069616178`",
    ",", "1.091908069616178`", ",", "1.091908069616178`", ",", 
   "1.091908069616178`", ",", "1.091908069616178`", ",", "1.091908069616178`",
    ",", "1.091908069616178`", ",", "1.091908069616178`", ",", 
   "1.091908069616178`", ",", "1.091908069616178`", ",", "1.091908069616178`",
    ",", "1.091908069616178`", ",", "1.0924236226168123`", ",", 
   "1.0924236226168123`", ",", "1.0924236226168123`", ",", 
   "1.0926524781115603`", ",", "1.0926524781115603`", ",", 
   "1.0926524781115603`", ",", "1.0926524781115603`", ",", 
   "1.0926524781115603`", ",", "1.0926524781115603`", ",", 
   "1.0926524781115603`", ",", "1.0926524781115603`", ",", 
   "1.0926524781115603`", ",", "1.0926524781115603`", ",", 
   "1.0926524781115603`", ",", "1.0926524781115603`", ",", 
   "1.0926524781115603`", ",", "1.0926524781115603`", ",", 
   "1.0926524781115603`", ",", "1.0926887455559007`", ",", 
   "1.0926887455559007`", ",", "1.0926887455559007`", ",", 
   "1.0926887455559007`", ",", "1.0926887455559007`", ",", 
   "1.0926887455559007`", ",", "1.0954096183963533`", ",", 
   "1.0954096183963533`", ",", "1.0954096183963533`", ",", 
   "1.0954096183963533`", ",", "1.0954096183963533`", ",", 
   "1.0954096183963533`", ",", "1.0954096183963533`", ",", 
   "1.0954096183963533`", ",", "1.0954096183963533`", ",", 
   "1.0954096183963533`", ",", "1.0954096183963533`", ",", 
   "1.0954096183963533`", ",", "1.0954096183963533`", ",", 
   "1.0981389749373924`", ",", "1.0981389749373924`", ",", 
   "1.0981389749373924`", ",", "1.0981389749373924`", ",", 
   "1.0981389749373924`", ",", "1.0981667586811465`", ",", 
   "1.0981667586811465`", ",", "1.0981667586811465`", ",", 
   "1.0981667586811465`", ",", "1.0981667586811465`", ",", 
   "1.0981667586811465`", ",", "1.0981667586811465`", ",", 
   "1.0981667586811465`", ",", "1.0981667586811465`", ",", 
   "1.0981667586811465`", ",", "1.0981667586811465`", ",", 
   "1.0981667586811465`", ",", "1.099582915393621`", ",", 
   "1.099582915393621`", ",", "1.099582915393621`", ",", "1.099582915393621`",
    ",", "1.099582915393621`", ",", "1.099582915393621`", ",", 
   "1.099582915393621`", ",", "1.099582915393621`", ",", "1.099582915393621`",
    ",", "1.099582915393621`", ",", "1.099582915393621`", ",", 
   "1.099582915393621`", ",", "1.099582915393621`", ",", "1.099582915393621`",
    ",", "1.099582915393621`", ",", "1.099582915393621`", ",", 
   "1.099582915393621`", ",", "1.099582915393621`", ",", "1.099582915393621`",
    ",", "1.099582915393621`", ",", "1.0998823637021449`", ",", 
   "1.0998823637021449`", ",", "1.0998823637021449`", ",", 
   "1.0998823637021449`", ",", "1.0998823637021449`", ",", 
   "1.0998823637021449`", ",", "1.0998823637021449`", ",", 
   "1.0998823637021449`", ",", "1.0998823637021449`", ",", 
   "1.1019219389301074`", ",", "1.1019219389301074`", ",", 
   "1.1019219389301074`", ",", "1.1019219389301074`", ",", 
   "1.1019219389301074`", ",", "1.1019219389301074`", ",", 
   "1.1019219389301074`", ",", "1.1019219389301074`", ",", 
   "1.1035395020107148`", ",", "1.1035395020107148`", ",", 
   "1.1035395020107148`", ",", "1.1035395020107148`", ",", 
   "1.1035395020107148`", ",", "1.1035395020107148`", ",", 
   "1.1035395020107148`", ",", "1.1050907133744479`", ",", 
   "1.1050907133744479`", ",", "1.1050907133744479`", ",", 
   "1.1057023034981979`", ",", "1.1057023034981979`", ",", 
   "1.1057023034981979`", ",", "1.1057023034981979`", ",", 
   "1.1057023034981979`", ",", "1.1057023034981979`", ",", 
   "1.1057023034981979`", ",", "1.1057023034981979`", ",", 
   "1.1057023034981979`", ",", "1.1057023034981979`", ",", 
   "1.1059057438752096`", ",", "1.1059057438752096`", ",", 
   "1.1059057438752096`", ",", "1.1059057438752096`", ",", 
   "1.1059057438752096`", ",", "1.1059057438752096`", ",", 
   "1.1059057438752096`", ",", "1.1059057438752096`", ",", 
   "1.1059057438752096`", ",", "1.1059057438752096`", ",", 
   "1.1059057438752096`", ",", "1.1059057438752096`", ",", 
   "1.1059057438752096`", ",", "1.1059057438752096`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1063362204000202`", ",", "1.1063362204000202`", ",", 
   "1.1078651049856811`", ",", "1.1078651049856811`", ",", 
   "1.1078651049856811`", ",", "1.1078651049856811`", ",", 
   "1.1078651049856811`", ",", "1.1078651049856811`", ",", 
   "1.1078651049856811`", ",", "1.1078651049856811`", ",", 
   "1.1078651049856811`", ",", "1.1078651049856811`", ",", 
   "1.1078651049856811`", ",", "1.1078651049856811`", ",", 
   "1.1078651049856811`", ",", "1.1078651049856811`", ",", 
   "1.1105584281492251`", ",", "1.1105584281492251`", ",", 
   "1.1105584281492251`", ",", "1.1105584281492251`", ",", 
   "1.1105584281492251`", ",", "1.1105584281492251`", ",", 
   "1.1105584281492251`", ",", "1.1105584281492251`", ",", 
   "1.1105584281492251`", ",", "1.1105584281492251`", ",", 
   "1.1105584281492251`", ",", "1.1105584281492251`", ",", 
   "1.1105584281492251`", ",", "1.1105584281492251`", ",", 
   "1.1105584281492251`", ",", "1.1105584281492251`", ",", 
   "1.1105584281492251`", ",", "1.1105584281492251`", ",", 
   "1.1105584281492251`", ",", "1.1105584281492251`", ",", 
   "1.1147757924487567`", ",", "1.1147757924487567`", ",", 
   "1.1147757924487567`", ",", "1.1147757924487567`", ",", 
   "1.1147757924487567`", ",", "1.1147757924487567`", ",", 
   "1.1147757924487567`", ",", "1.1147757924487567`", ",", 
   "1.1147757924487567`", ",", "1.1147757924487567`", ",", 
   "1.1147757924487567`", ",", "1.1147757924487567`", ",", 
   "1.1147757924487567`", ",", "1.1147757924487567`", ",", 
   "1.1147757924487567`", ",", "1.1147757924487567`", ",", 
   "1.1147757924487567`", ",", "1.1147757924487567`", ",", 
   "1.1155612269791129`", ",", "1.1155612269791129`", ",", 
   "1.1155612269791129`", ",", "1.1155612269791129`", ",", 
   "1.1155612269791129`", ",", "1.1155612269791129`", ",", 
   "1.1163516659235857`", ",", "1.1163516659235857`", ",", 
   "1.1163516659235857`", ",", "1.1163516659235857`", ",", 
   "1.1163516659235857`", ",", "1.1163516659235857`", ",", 
   "1.1163516659235857`", ",", "1.1163516659235857`", ",", 
   "1.1163516659235857`", ",", "1.1163516659235857`", ",", 
   "1.1163516659235857`", ",", "1.1163516659235857`", ",", 
   "1.1163516659235857`", ",", "1.1163516659235857`", ",", 
   "1.1163516659235857`", ",", "1.1163516659235857`", ",", 
   "1.1163516659235857`", ",", "1.1163516659235857`", ",", 
   "1.1168062026381929`", ",", "1.1168062026381929`", ",", 
   "1.1168062026381929`", ",", "1.1168062026381929`", ",", 
   "1.1178196113463839`", ",", "1.1178196113463839`", ",", 
   "1.118027302089358`", ",", "1.118027302089358`", ",", "1.118027302089358`",
    ",", "1.118027302089358`", ",", "1.118027302089358`", ",", 
   "1.118027302089358`", ",", "1.118027302089358`", ",", "1.118027302089358`",
    ",", "1.118027302089358`", ",", "1.118027302089358`", ",", 
   "1.118027302089358`", ",", "1.118027302089358`", ",", "1.118027302089358`",
    ",", "1.118027302089358`", ",", "1.118027302089358`", ",", 
   "1.118027302089358`", ",", "1.118027302089358`", ",", 
   "1.1203178005207026`", ",", "1.1203178005207026`", ",", 
   "1.1203178005207026`", ",", "1.1203178005207026`", ",", 
   "1.1203178005207026`", ",", "1.1203178005207026`", ",", 
   "1.1203178005207026`", ",", "1.1203178005207026`", ",", 
   "1.1203178005207026`", ",", "1.1203178005207026`", ",", 
   "1.1203178005207026`", ",", "1.1203178005207026`", ",", 
   "1.1203178005207026`", ",", "1.1203178005207026`", ",", 
   "1.1203178005207026`", ",", "1.1229834193957082`", ",", 
   "1.1229834193957082`", ",", "1.1230749408054959`", ",", 
   "1.1230749408054959`", ",", "1.1230749408054959`", ",", 
   "1.1230749408054959`", ",", "1.1230749408054959`", ",", 
   "1.1230749408054959`", ",", "1.1230749408054959`", ",", 
   "1.1230749408054959`", ",", "1.1230749408054959`", ",", 
   "1.1230749408054959`", ",", "1.1230749408054959`", ",", 
   "1.1230749408054959`", ",", "1.1230749408054959`", ",", 
   "1.1230749408054959`", ",", "1.1240265117010289`", ",", 
   "1.1240265117010289`", ",", "1.1240265117010289`", ",", 
   "1.1240265117010289`", ",", "1.1240265117010289`", ",", 
   "1.1240265117010289`", ",", "1.1240265117010289`", ",", 
   "1.1240265117010289`", ",", "1.1240265117010289`", ",", 
   "1.1240265117010289`", ",", "1.1240265117010289`", ",", 
   "1.1240265117010289`", ",", "1.1240265117010289`", ",", 
   "1.1240265117010289`", ",", "1.1240265117010289`", ",", 
   "1.1240265117010289`", ",", "1.1240265117010289`", ",", 
   "1.1240265117010289`", ",", "1.1240265117010289`", ",", 
   "1.1240265117010289`", ",", "1.12446657561953`", ",", "1.12446657561953`", 
   ",", "1.12446657561953`", ",", "1.12446657561953`", ",", 
   "1.12446657561953`", ",", "1.12446657561953`", ",", "1.12446657561953`", 
   ",", "1.12446657561953`", ",", "1.12446657561953`", ",", 
   "1.12446657561953`", ",", "1.12446657561953`", ",", "1.12446657561953`", 
   ",", "1.1254606100852536`", ",", "1.1261821806405283`", ",", 
   "1.1261821806405283`", ",", "1.1261821806405283`", ",", 
   "1.1261821806405283`", ",", "1.1261821806405283`", ",", 
   "1.1261821806405283`", ",", "1.1261821806405283`", ",", 
   "1.1261821806405283`", ",", "1.1261821806405283`", ",", 
   "1.1261821806405283`", ",", "1.1277679558922324`", ",", 
   "1.1277997437211358`", ",", "1.1277997437211358`", ",", 
   "1.1277997437211358`", ",", "1.1277997437211358`", ",", 
   "1.1277997437211358`", ",", "1.1277997437211358`", ",", 
   "1.1277997437211358`", ",", "1.1277997437211358`", ",", 
   "1.1277997437211358`", ",", "1.128719296446575`", ",", 
   "1.1287782252984218`", ",", "1.1287782252984218`", ",", 
   "1.1287782252984218`", ",", "1.1287782252984218`", ",", 
   "1.1287782252984218`", ",", "1.1287782252984218`", ",", 
   "1.1287782252984218`", ",", "1.1287782252984218`", ",", 
   "1.1287782252984218`", ",", "1.1287782252984218`", ",", 
   "1.1287782252984218`", ",", "1.1287782252984218`", ",", 
   "1.1287782252984218`", ",", "1.1289952946543882`", ",", 
   "1.1289952946543882`", ",", "1.1289952946543882`", ",", 
   "1.1289952946543882`", ",", "1.1289952946543882`", ",", 
   "1.1289952946543882`", ",", "1.1289952946543882`", ",", 
   "1.1311580961418712`", ",", "1.1311580961418712`", ",", 
   "1.1311580961418712`", ",", "1.1311580961418712`", ",", 
   "1.1311580961418712`", ",", "1.1311580961418712`", ",", 
   "1.1311580961418712`", ",", "1.1311580961418712`", ",", 
   "1.1311580961418712`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1317013574784718`", ",", "1.1317013574784718`", ",", 
   "1.1325042654745612`", ",", "1.1325042654745612`", ",", 
   "1.1325042654745612`", ",", "1.1325042654745612`", ",", 
   "1.1329768816588193`", ",", "1.1329768816588193`", ",", 
   "1.1329768816588193`", ",", "1.1329768816588193`", ",", 
   "1.1329768816588193`", ",", "1.1329768816588193`", ",", 
   "1.1329768816588193`", ",", "1.1329768816588193`", ",", 
   "1.1329768816588193`", ",", "1.1329768816588193`", ",", 
   "1.1329768816588193`", ",", "1.1329768816588193`", ",", 
   "1.1342284546799133`", ",", "1.1342284546799133`", ",", 
   "1.1342284546799133`", ",", "1.1342284546799133`", ",", 
   "1.1342284546799133`", ",", "1.1342284546799133`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1359235652276765`", ",", "1.1359235652276765`", ",", 
   "1.1401457729768811`", ",", "1.1401457729768811`", ",", 
   "1.1401457729768811`", ",", "1.1401457729768811`", ",", 
   "1.1401457729768811`", ",", "1.1401457729768811`", ",", 
   "1.1401457729768811`", ",", "1.1401457729768811`", ",", 
   "1.1401457729768811`", ",", "1.1401457729768811`", ",", 
   "1.1401457729768811`", ",", "1.1401457729768811`", ",", 
   "1.1401457729768811`", ",", "1.1401457729768811`", ",", 
   "1.1401457729768811`", ",", "1.1401457729768811`", ",", 
   "1.1401457729768811`", ",", "1.1401457729768811`", ",", 
   "1.1401457729768811`", ",", "1.140373219410889`", ",", 
   "1.140373219410889`", ",", "1.140373219410889`", ",", "1.140373219410889`",
    ",", "1.140373219410889`", ",", "1.140373219410889`", ",", 
   "1.140373219410889`", ",", "1.140373219410889`", ",", "1.140373219410889`",
    ",", "1.140373219410889`", ",", "1.140373219410889`", ",", 
   "1.140373219410889`", ",", "1.140373219410889`", ",", "1.140373219410889`",
    ",", "1.140373219410889`", ",", "1.140373219410889`", ",", 
   "1.140373219410889`", ",", "1.1434021260671559`", ",", 
   "1.1434021260671559`", ",", "1.1434021260671559`", ",", 
   "1.1434021260671559`", ",", "1.1434021260671559`", ",", 
   "1.1434021260671559`", ",", "1.1434021260671559`", ",", 
   "1.1434021260671559`", ",", "1.1434021260671559`", ",", 
   "1.1434021260671559`", ",", "1.1434021260671559`", ",", 
   "1.1434021260671559`", ",", "1.1434021260671559`", ",", 
   "1.1434021260671559`", ",", "1.1434021260671559`", ",", 
   "1.1434021260671559`", ",", "1.1434021260671559`", ",", 
   "1.1452331634464974`", ",", "1.1452331634464974`", ",", 
   "1.1452331634464974`", ",", "1.1456926244985004`", ",", 
   "1.1456926244985004`", ",", "1.1456926244985004`", ",", 
   "1.1456926244985004`", ",", "1.1456926244985004`", ",", 
   "1.1456926244985004`", ",", "1.1456926244985004`", ",", 
   "1.1456926244985004`", ",", "1.1456926244985004`", ",", 
   "1.1456926244985004`", ",", "1.1456926244985004`", ",", 
   "1.1456926244985004`", ",", "1.1456926244985004`", ",", 
   "1.1456926244985004`", ",", "1.1456926244985004`", ",", 
   "1.1456926244985004`", ",", "1.147983122929845`", ",", 
   "1.147983122929845`", ",", "1.147983122929845`", ",", "1.147983122929845`",
    ",", "1.147983122929845`", ",", "1.147983122929845`", ",", 
   "1.147983122929845`", ",", "1.147983122929845`", ",", "1.147983122929845`",
    ",", "1.147983122929845`", ",", "1.147983122929845`", ",", 
   "1.147983122929845`", ",", "1.147983122929845`", ",", "1.147983122929845`",
    ",", "1.147983122929845`", ",", "1.149197137252423`", ",", 
   "1.149197137252423`", ",", "1.149197137252423`", ",", "1.149197137252423`",
    ",", "1.149197137252423`", ",", "1.149197137252423`", ",", 
   "1.149197137252423`", ",", "1.149197137252423`", ",", "1.149197137252423`",
    ",", "1.149197137252423`", ",", "1.149197137252423`", ",", 
   "1.149197137252423`", ",", "1.149197137252423`", ",", "1.149197137252423`",
    ",", "1.149197137252423`", ",", "1.149197137252423`", ",", 
   "1.149197137252423`", ",", "1.149197137252423`", ",", "1.149197137252423`",
    ",", "1.149374757743879`", ",", "1.149374757743879`", ",", 
   "1.149374757743879`", ",", "1.149374757743879`", ",", "1.149374757743879`",
    ",", "1.149374757743879`", ",", "1.149374757743879`", ",", 
   "1.149374757743879`", ",", "1.149374757743879`", ",", "1.149374757743879`",
    ",", "1.149374757743879`", ",", "1.149374757743879`", ",", 
   "1.149374757743879`", ",", "1.1507663925579135`", ",", 
   "1.1507663925579135`", ",", "1.1507663925579135`", ",", 
   "1.1507663925579135`", ",", "1.1507663925579135`", ",", 
   "1.1507663925579135`", ",", "1.1507663925579135`", ",", 
   "1.1507663925579135`", ",", "1.1507663925579135`", ",", 
   "1.1507663925579135`", ",", "1.1507663925579135`", ",", 
   "1.1507663925579135`", ",", "1.151650706721634`", ",", 
   "1.151650706721634`", ",", "1.151650706721634`", ",", "1.151650706721634`",
    ",", "1.151650706721634`", ",", "1.151650706721634`", ",", 
   "1.151650706721634`", ",", "1.151650706721634`", ",", "1.151650706721634`",
    ",", "1.151650706721634`", ",", "1.151650706721634`", ",", 
   "1.151650706721634`", ",", "1.152059985431557`", ",", "1.152059985431557`",
    ",", "1.152059985431557`", ",", "1.152059985431557`", ",", 
   "1.152059985431557`", ",", "1.152059985431557`", ",", "1.152059985431557`",
    ",", "1.152059985431557`", ",", "1.152059985431557`", ",", 
   "1.1531133709406534`", ",", "1.1531133709406534`", ",", 
   "1.1531133709406534`", ",", "1.1531133709406534`", ",", 
   "1.1531133709406534`", ",", "1.1532555363648092`", ",", 
   "1.1532555363648092`", ",", "1.1532555363648092`", ",", 
   "1.1532555363648092`", ",", "1.1532555363648092`", ",", 
   "1.1532555363648092`", ",", "1.1532555363648092`", ",", 
   "1.1532555363648092`", ",", "1.1544510872980616`", ",", 
   "1.1544510872980616`", ",", "1.1544510872980616`", ",", 
   "1.1544510872980616`", ",", "1.1544510872980616`", ",", 
   "1.1544510872980616`", ",", "1.1544510872980616`", ",", 
   "1.1562698728150094`", ",", "1.1562698728150094`", ",", 
   "1.1562698728150094`", ",", "1.1562698728150094`", ",", 
   "1.1562698728150094`", ",", "1.1562698728150094`", ",", 
   "1.1562698728150094`", ",", "1.1562698728150094`", ",", 
   "1.1562698728150094`", ",", "1.156871983029866`", ",", 
   "1.156871983029866`", ",", "1.156871983029866`", ",", "1.156871983029866`",
    ",", "1.156871983029866`", ",", "1.156871983029866`", ",", 
   "1.156871983029866`", ",", "1.156871983029866`", ",", "1.156871983029866`",
    ",", "1.156871983029866`", ",", "1.156871983029866`", ",", 
   "1.156871983029866`", ",", "1.156871983029866`", ",", "1.156871983029866`",
    ",", "1.156871983029866`", ",", "1.156871983029866`", ",", 
   "1.156871983029866`", ",", "1.156871983029866`", ",", "1.156871983029866`",
    ",", "1.156871983029866`", ",", "1.156871983029866`", ",", 
   "1.1579620614184334`", ",", "1.1579620614184334`", ",", 
   "1.1579620614184334`", ",", "1.1580886583319574`", ",", 
   "1.1580886583319574`", ",", "1.1580886583319574`", ",", 
   "1.1580886583319574`", ",", "1.1580886583319574`", ",", 
   "1.1580886583319574`", ",", "1.1580886583319574`", ",", 
   "1.1580886583319574`", ",", "1.1580886583319574`", ",", 
   "1.1580886583319574`", ",", "1.1580886583319574`", ",", 
   "1.1580886583319574`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1618715652932028`", ",", 
   "1.1618715652932028`", ",", "1.1627465979149576`", ",", 
   "1.1627465979149576`", ",", "1.1632457008341008`", ",", 
   "1.1632457008341008`", ",", "1.1632457008341008`", ",", 
   "1.1632457008341008`", ",", "1.1632457008341008`", ",", 
   "1.1632457008341008`", ",", "1.1632457008341008`", ",", 
   "1.1632457008341008`", ",", "1.1632457008341008`", ",", 
   "1.1632457008341008`", ",", "1.1632457008341008`", ",", 
   "1.1632457008341008`", ",", "1.1632457008341008`", ",", 
   "1.1632457008341008`", ",", "1.1632457008341008`", ",", 
   "1.1632457008341008`", ",", "1.164470126657538`", ",", 
   "1.1660937730424075`", ",", "1.1660937730424075`", ",", 
   "1.1660937730424075`", ",", "1.1660937730424075`", ",", 
   "1.1660937730424075`", ",", "1.1660937730424075`", ",", 
   "1.1660937730424075`", ",", "1.1660937730424075`", ",", 
   "1.1660937730424075`", ",", "1.1660937730424075`", ",", 
   "1.1660937730424075`", ",", "1.1660937730424075`", ",", 
   "1.1660937730424075`", ",", "1.1660937730424075`", ",", 
   "1.1660937730424075`", ",", "1.1660937730424075`", ",", 
   "1.1660937730424075`", ",", "1.1660937730424075`", ",", 
   "1.1660937730424075`", ",", "1.1660937730424075`", ",", 
   "1.1660937730424075`", ",", "1.1675311344114818`", ",", 
   "1.1681056439923418`", ",", "1.1690291223369613`", ",", 
   "1.1690291223369613`", ",", "1.1690291223369613`", ",", 
   "1.1690291223369613`", ",", "1.1692358967074696`", ",", 
   "1.1692358967074696`", ",", "1.1692358967074696`", ",", 
   "1.1692358967074696`", ",", "1.1692358967074696`", ",", 
   "1.1692358967074696`", ",", "1.1692358967074696`", ",", 
   "1.1692358967074696`", ",", "1.1692358967074696`", ",", 
   "1.1692358967074696`", ",", "1.1692358967074696`", ",", 
   "1.1692358967074696`", ",", "1.1692358967074696`", ",", 
   "1.1692358967074696`", ",", "1.1692358967074696`", ",", 
   "1.1692358967074696`", ",", "1.1692358967074696`", ",", 
   "1.1692358967074696`", ",", "1.1692358967074696`", ",", 
   "1.170535622982374`", ",", "1.170535622982374`", ",", "1.170535622982374`",
    ",", "1.170535622982374`", ",", "1.170535622982374`", ",", 
   "1.170535622982374`", ",", "1.1714121657136016`", ",", 
   "1.1714121657136016`", ",", "1.1714121657136016`", ",", 
   "1.1714121657136016`", ",", "1.1714121657136016`", ",", 
   "1.1714121657136016`", ",", "1.1714121657136016`", ",", 
   "1.1714121657136016`", ",", "1.1714121657136016`", ",", 
   "1.1714121657136016`", ",", "1.1714121657136016`", ",", 
   "1.1714121657136016`", ",", "1.1714121657136016`", ",", 
   "1.1714121657136016`", ",", "1.1714121657136016`", ",", 
   "1.1714121657136016`", ",", "1.1714121657136016`", ",", 
   "1.1714121657136016`", ",", "1.173218690739726`", ",", 
   "1.173218690739726`", ",", "1.173218690739726`", ",", "1.173218690739726`",
    ",", "1.173218690739726`", ",", "1.173218690739726`", ",", 
   "1.173218690739726`", ",", "1.173218690739726`", ",", "1.173218690739726`",
    ",", "1.173218690739726`", ",", "1.173218690739726`", ",", 
   "1.173218690739726`", ",", "1.173218690739726`", ",", "1.173218690739726`",
    ",", "1.173218690739726`", ",", "1.173218690739726`", ",", 
   "1.173218690739726`", ",", "1.173218690739726`", ",", "1.173218690739726`",
    ",", "1.1737026641449462`", ",", "1.1737026641449462`", ",", 
   "1.1737026641449462`", ",", "1.1737026641449462`", ",", 
   "1.1737026641449462`", ",", "1.1737026641449462`", ",", 
   "1.1737026641449462`", ",", "1.1737026641449462`", ",", 
   "1.1737026641449462`", ",", "1.1737026641449462`", ",", 
   "1.1737026641449462`", ",", "1.1737026641449462`", ",", 
   "1.1737026641449462`", ",", "1.1737026641449462`", ",", 
   "1.1737026641449462`", ",", "1.1737026641449462`", ",", 
   "1.1743196844213522`", ",", "1.1743196844213522`", ",", 
   "1.1743196844213522`", ",", "1.1743196844213522`", ",", 
   "1.1743196844213522`", ",", "1.1743196844213522`", ",", 
   "1.1743196844213522`", ",", "1.1743196844213522`", ",", 
   "1.1743196844213522`", ",", "1.1743196844213522`", ",", 
   "1.1743196844213522`", ",", "1.1743196844213522`", ",", 
   "1.1743196844213522`", ",", "1.1743196844213522`", ",", 
   "1.1743196844213522`", ",", "1.1757113192353863`", ",", 
   "1.1757113192353863`", ",", "1.1757113192353863`", ",", 
   "1.1757113192353863`", ",", "1.1757113192353863`", ",", 
   "1.1757113192353863`", ",", "1.1757113192353863`", ",", 
   "1.1757113192353863`", ",", "1.1757113192353863`", ",", 
   "1.1757113192353863`", ",", "1.1757113192353863`", ",", 
   "1.1757113192353863`", ",", "1.1757113192353863`", ",", 
   "1.1757113192353863`", ",", "1.1765001397500998`", ",", 
   "1.1765001397500998`", ",", "1.1765001397500998`", ",", 
   "1.1765001397500998`", ",", "1.1765001397500998`", ",", 
   "1.1765001397500998`", ",", "1.1765001397500998`", ",", 
   "1.1765001397500998`", ",", "1.1765001397500998`", ",", 
   "1.1765001397500998`", ",", "1.1765001397500998`", ",", 
   "1.1765001397500998`", ",", "1.177190918324422`", ",", 
   "1.177190918324422`", ",", "1.177190918324422`", ",", "1.177190918324422`",
    ",", "1.177190918324422`", ",", "1.177190918324422`", ",", 
   "1.177190918324422`", ",", "1.177190918324422`", ",", "1.177190918324422`",
    ",", "1.177190918324422`", ",", "1.1783864692576742`", ",", 
   "1.1783864692576742`", ",", "1.1783864692576742`", ",", 
   "1.1783864692576742`", ",", "1.1783864692576742`", ",", 
   "1.1783864692576742`", ",", "1.1783864692576742`", ",", 
   "1.1783864692576742`", ",", "1.1788300953481112`", ",", 
   "1.1788300953481112`", ",", "1.1788300953481112`", ",", 
   "1.1788300953481112`", ",", "1.1788300953481112`", ",", 
   "1.1788300953481112`", ",", "1.1788300953481112`", ",", 
   "1.180648880865059`", ",", "1.180648880865059`", ",", "1.180648880865059`",
    ",", "1.180648880865059`", ",", "1.180648880865059`", ",", 
   "1.180648880865059`", ",", "1.180648880865059`", ",", "1.180648880865059`",
    ",", "1.1817580203088975`", ",", "1.1817580203088975`", ",", 
   "1.1817580203088975`", ",", "1.1817580203088975`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1820426085812599`", ",", "1.1820426085812599`", ",", 
   "1.1823137069144687`", ",", "1.1823137069144687`", ",", 
   "1.1823137069144687`", ",", "1.1823137069144687`", ",", 
   "1.1823137069144687`", ",", "1.1823137069144687`", ",", 
   "1.1823137069144687`", ",", "1.1823137069144687`", ",", 
   "1.1823137069144687`", ",", "1.1823137069144687`", ",", 
   "1.1823137069144687`", ",", "1.1864199398428277`", ",", 
   "1.1864199398428277`", ",", "1.1864199398428277`", ",", 
   "1.1864199398428277`", ",", "1.1864199398428277`", ",", 
   "1.1864199398428277`", ",", "1.1864199398428277`", ",", 
   "1.1864199398428277`", ",", "1.1864199398428277`", ",", 
   "1.1864199398428277`", ",", "1.1864199398428277`", ",", 
   "1.1864199398428277`", ",", "1.1864199398428277`", ",", 
   "1.1864199398428277`", ",", "1.1864199398428277`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1870421908445967`", ",", "1.1870421908445967`", ",", 
   "1.1896382278030533`", ",", "1.1896382278030533`", ",", 
   "1.1896382278030533`", ",", "1.1896382278030533`", ",", 
   "1.1896382278030533`", ",", "1.1896382278030533`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.1920417731079336`", ",", "1.1920417731079336`", ",", 
   "1.194506124581599`", ",", "1.194506124581599`", ",", "1.194506124581599`",
    ",", "1.1951838967729955`", ",", "1.1951838967729955`", ",", 
   "1.1951838967729955`", ",", "1.1951838967729955`", ",", 
   "1.1951838967729955`", ",", "1.1951838967729955`", ",", 
   "1.1951838967729955`", ",", "1.1951838967729955`", ",", 
   "1.1951838967729955`", ",", "1.1951838967729955`", ",", 
   "1.1951838967729955`", ",", "1.1951838967729955`", ",", 
   "1.1951838967729955`", ",", "1.1951838967729955`", ",", 
   "1.1951838967729955`", ",", "1.1951838967729955`", ",", 
   "1.1951838967729955`", ",", "1.1951838967729955`", ",", 
   "1.1951838967729955`", ",", "1.1951838967729955`", ",", 
   "1.1951838967729955`", ",", "1.1963929297484528`", ",", 
   "1.1963929297484528`", ",", "1.1963929297484528`", ",", 
   "1.1963929297484528`", ",", "1.1963929297484528`", ",", 
   "1.1963929297484528`", ",", "1.1963929297484528`", ",", 
   "1.1963929297484528`", ",", "1.1963929297484528`", ",", 
   "1.1963929297484528`", ",", "1.1963929297484528`", ",", 
   "1.1963929297484528`", ",", "1.1963929297484528`", ",", 
   "1.1963929297484528`", ",", "1.1963929297484528`", ",", 
   "1.1963929297484528`", ",", "1.1963929297484528`", ",", 
   "1.197245936353915`", ",", "1.197245936353915`", ",", "1.197245936353915`",
    ",", "1.197245936353915`", ",", "1.197245936353915`", ",", 
   "1.197245936353915`", ",", "1.197245936353915`", ",", "1.197245936353915`",
    ",", "1.197245936353915`", ",", "1.197245936353915`", ",", 
   "1.197245936353915`", ",", "1.197245936353915`", ",", "1.197245936353915`",
    ",", "1.197245936353915`", ",", "1.197245936353915`", ",", 
   "1.197245936353915`", ",", "1.197245936353915`", ",", "1.197245936353915`",
    ",", "1.197245936353915`", ",", "1.197245936353915`", ",", 
   "1.1992906610781235`", ",", "1.1992906610781235`", ",", 
   "1.1994222053600472`", ",", "1.1994222053600472`", ",", 
   "1.1994222053600472`", ",", "1.1994222053600472`", ",", 
   "1.1994222053600472`", ",", "1.1994222053600472`", ",", 
   "1.1994222053600472`", ",", "1.1994222053600472`", ",", 
   "1.1994222053600472`", ",", "1.1994222053600472`", ",", 
   "1.1994222053600472`", ",", "1.1994222053600472`", ",", 
   "1.1994222053600472`", ",", "1.1994222053600472`", ",", 
   "1.1994222053600472`", ",", "1.1994222053600472`", ",", 
   "1.1994222053600472`", ",", "1.1994222053600472`", ",", 
   "1.2000392256364532`", ",", "1.2000392256364532`", ",", 
   "1.2000392256364532`", ",", "1.2000392256364532`", ",", 
   "1.2000392256364532`", ",", "1.2000392256364532`", ",", 
   "1.2000392256364532`", ",", "1.2000392256364532`", ",", 
   "1.2000392256364532`", ",", "1.2000392256364532`", ",", 
   "1.2000392256364532`", ",", "1.2000392256364532`", ",", 
   "1.2000392256364532`", ",", "1.2000392256364532`", ",", 
   "1.2000392256364532`", ",", "1.2000392256364532`", ",", 
   "1.2000392256364532`", ",", "1.2006446322383393`", ",", 
   "1.2006562459128594`", ",", "1.2006562459128594`", ",", 
   "1.2006562459128594`", ",", "1.2006562459128594`", ",", 
   "1.2006562459128594`", ",", "1.2006562459128594`", ",", 
   "1.2006562459128594`", ",", "1.2006562459128594`", ",", 
   "1.2006562459128594`", ",", "1.2006562459128594`", ",", 
   "1.2006562459128594`", ",", "1.2006562459128594`", ",", 
   "1.2006562459128594`", ",", "1.2006562459128594`", ",", 
   "1.2006562459128594`", ",", "1.2014450664275724`", ",", 
   "1.2014450664275724`", ",", "1.2014450664275724`", ",", 
   "1.2014450664275724`", ",", "1.2014450664275724`", ",", 
   "1.2014450664275724`", ",", "1.2014450664275724`", ",", 
   "1.2014450664275724`", ",", "1.2014450664275724`", ",", 
   "1.2014450664275724`", ",", "1.2014450664275724`", ",", 
   "1.2014450664275724`", ",", "1.2014450664275724`", ",", 
   "1.2016310726429646`", ",", "1.2016310726429646`", ",", 
   "1.2016310726429646`", ",", "1.2016310726429646`", ",", 
   "1.2016310726429646`", ",", "1.2016310726429646`", ",", 
   "1.2016310726429646`", ",", "1.2016310726429646`", ",", 
   "1.2016310726429646`", ",", "1.2016310726429646`", ",", 
   "1.2016310726429646`", ",", "1.2023218512172869`", ",", 
   "1.2023218512172869`", ",", "1.2023218512172869`", ",", 
   "1.2023218512172869`", ",", "1.2023218512172869`", ",", 
   "1.2023218512172869`", ",", "1.2023218512172869`", ",", 
   "1.2023218512172869`", ",", "1.2023218512172869`", ",", 
   "1.2027654773077239`", ",", "1.2027654773077239`", ",", 
   "1.2027654773077239`", ",", "1.2027654773077239`", ",", 
   "1.2027654773077239`", ",", "1.2027654773077239`", ",", 
   "1.2027654773077239`", ",", "1.203209103398161`", ",", 
   "1.203209103398161`", ",", "1.203209103398161`", ",", "1.203209103398161`",
    ",", "1.203209103398161`", ",", "1.203209103398161`", ",", 
   "1.2038904187834651`", ",", "1.2038904187834651`", ",", 
   "1.2042801495731432`", ",", "1.2048739294475703`", ",", 
   "1.2048739294475703`", ",", "1.2048739294475703`", ",", 
   "1.2048739294475703`", ",", "1.2048739294475703`", ",", 
   "1.2048739294475703`", ",", "1.2048739294475703`", ",", 
   "1.2048739294475703`", ",", "1.205522544663507`", ",", 
   "1.205522544663507`", ",", "1.205522544663507`", ",", "1.205522544663507`",
    ",", "1.205522544663507`", ",", "1.205522544663507`", ",", 
   "1.205522544663507`", ",", "1.205522544663507`", ",", "1.205522544663507`",
    ",", "1.205522544663507`", ",", "1.205522544663507`", ",", 
   "1.205522544663507`", ",", "1.2055539791993615`", ",", 
   "1.2055539791993615`", ",", "1.2055539791993615`", ",", 
   "1.2055539791993615`", ",", "1.2055539791993615`", ",", 
   "1.2063659196540777`", ",", "1.2063659196540777`", ",", 
   "1.2063659196540777`", ",", "1.2063659196540777`", ",", 
   "1.2063659196540777`", ",", "1.2063659196540777`", ",", 
   "1.2063659196540777`", ",", "1.2063659196540777`", ",", 
   "1.2063659196540777`", ",", "1.2063659196540777`", ",", 
   "1.2063659196540777`", ",", "1.2063659196540777`", ",", 
   "1.2063659196540777`", ",", "1.2063659196540777`", ",", 
   "1.2063659196540777`", ",", "1.2063659196540777`", ",", 
   "1.2063659196540777`", ",", "1.2063659196540777`", ",", 
   "1.2063659196540777`", ",", "1.2063659196540777`", ",", 
   "1.2063659196540777`", ",", "1.2063847960294412`", ",", 
   "1.2063847960294412`", ",", "1.2063847960294412`", ",", 
   "1.2063847960294412`", ",", "1.2063847960294412`", ",", 
   "1.2063847960294412`", ",", "1.2063847960294412`", ",", 
   "1.2063847960294412`", ",", "1.2063847960294412`", ",", 
   "1.2063847960294412`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2125296325237895`", ",", "1.2125296325237895`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.2175292147871262`", ",", 
   "1.2175292147871262`", ",", "1.218302083472063`", ",", 
   "1.218302083472063`", ",", "1.218302083472063`", ",", "1.218302083472063`",
    ",", "1.2198689263426938`", ",", "1.2198689263426938`", ",", 
   "1.2198689263426938`", ",", "1.2198689263426938`", ",", 
   "1.2198689263426938`", ",", "1.2198689263426938`", ",", 
   "1.2198689263426938`", ",", "1.2198689263426938`", ",", 
   "1.2198689263426938`", ",", "1.2198689263426938`", ",", 
   "1.2198689263426938`", ",", "1.2198689263426938`", ",", 
   "1.2198689263426938`", ",", "1.2198689263426938`", ",", 
   "1.2198689263426938`", ",", "1.2198689263426938`", ",", 
   "1.2198689263426938`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2214033983362207`", ",", 
   "1.2214033983362207`", ",", "1.2234654379171401`", ",", 
   "1.2234654379171401`", ",", "1.2234654379171401`", ",", 
   "1.2234654379171401`", ",", "1.2234654379171401`", ",", 
   "1.2234654379171401`", ",", "1.2234654379171401`", ",", 
   "1.2234654379171401`", ",", "1.2234654379171401`", ",", 
   "1.2234654379171401`", ",", "1.2234654379171401`", ",", 
   "1.2234654379171401`", ",", "1.2234654379171401`", ",", 
   "1.2234654379171401`", ",", "1.2234654379171401`", ",", 
   "1.2234654379171401`", ",", "1.2234654379171401`", ",", 
   "1.2234654379171401`", ",", "1.2234654379171401`", ",", 
   "1.2234654379171401`", ",", "1.2246251494841867`", ",", 
   "1.2246251494841867`", ",", "1.2246251494841867`", ",", 
   "1.2246251494841867`", ",", "1.2246251494841867`", ",", 
   "1.2246251494841867`", ",", "1.2255274774980596`", ",", 
   "1.2255274774980596`", ",", "1.2255274774980596`", ",", 
   "1.2255274774980596`", ",", "1.2255274774980596`", ",", 
   "1.2255274774980596`", ",", "1.2255274774980596`", ",", 
   "1.2255274774980596`", ",", "1.2255274774980596`", ",", 
   "1.2255274774980596`", ",", "1.2255274774980596`", ",", 
   "1.2255274774980596`", ",", "1.2255274774980596`", ",", 
   "1.2255274774980596`", ",", "1.2255274774980596`", ",", 
   "1.2255274774980596`", ",", "1.2255274774980596`", ",", 
   "1.2255274774980596`", ",", "1.2255274774980596`", ",", 
   "1.2259363015598796`", ",", "1.2259363015598796`", ",", 
   "1.2259363015598796`", ",", "1.2259363015598796`", ",", 
   "1.2259363015598796`", ",", "1.2259363015598796`", ",", 
   "1.2259363015598796`", ",", "1.2259363015598796`", ",", 
   "1.2259363015598796`", ",", "1.2259363015598796`", ",", 
   "1.2259363015598796`", ",", "1.2259363015598796`", ",", 
   "1.2259363015598796`", ",", "1.2259363015598796`", ",", 
   "1.2259363015598796`", ",", "1.2259363015598796`", ",", 
   "1.2259363015598796`", ",", "1.2264363481065528`", ",", 
   "1.2264363481065528`", ",", "1.2264363481065528`", ",", 
   "1.2264363481065528`", ",", "1.2264363481065528`", ",", 
   "1.2264363481065528`", ",", "1.2264363481065528`", ",", 
   "1.2264363481065528`", ",", "1.2264363481065528`", ",", 
   "1.2264363481065528`", ",", "1.2264363481065528`", ",", 
   "1.2264363481065528`", ",", "1.2264363481065528`", ",", 
   "1.2264363481065528`", ",", "1.226553321836286`", ",", 
   "1.226553321836286`", ",", "1.226553321836286`", ",", "1.226553321836286`",
    ",", "1.226553321836286`", ",", "1.226553321836286`", ",", 
   "1.226553321836286`", ",", "1.226553321836286`", ",", "1.226553321836286`",
    ",", "1.226553321836286`", ",", "1.226553321836286`", ",", 
   "1.226553321836286`", ",", "1.226553321836286`", ",", "1.226553321836286`",
    ",", "1.226553321836286`", ",", "1.226553321836286`", ",", 
   "1.226587611956695`", ",", "1.226587611956695`", ",", "1.226587611956695`",
    ",", "1.226587611956695`", ",", "1.226587611956695`", ",", 
   "1.226587611956695`", ",", "1.226587611956695`", ",", "1.226587611956695`",
    ",", "1.226587611956695`", ",", "1.226587611956695`", ",", 
   "1.226587611956695`", ",", "1.2266223543219448`", ",", 
   "1.2266223543219448`", ",", "1.2266223543219448`", ",", 
   "1.2266223543219448`", ",", "1.2266223543219448`", ",", 
   "1.2266223543219448`", ",", "1.2266223543219448`", ",", 
   "1.2266223543219448`", ",", "1.2266223543219448`", ",", 
   "1.2266223543219448`", ",", "1.2266223543219448`", ",", 
   "1.2266223543219448`", ",", "1.2266223543219448`", ",", 
   "1.226808360537337`", ",", "1.226808360537337`", ",", "1.226808360537337`",
    ",", "1.226808360537337`", ",", "1.226808360537337`", ",", 
   "1.226808360537337`", ",", "1.226808360537337`", ",", "1.226808360537337`",
    ",", "1.226808360537337`", ",", "1.226808360537337`", ",", 
   "1.226808360537337`", ",", "1.226808360537337`", ",", 
   "1.2270312380471318`", ",", "1.2270312380471318`", ",", 
   "1.2270312380471318`", ",", "1.2270312380471318`", ",", 
   "1.2270312380471318`", ",", "1.2270312380471318`", ",", 
   "1.2270312380471318`", ",", "1.2270312380471318`", ",", 
   "1.2271380555883742`", ",", "1.2271380555883742`", ",", 
   "1.2271380555883742`", ",", "1.2271380555883742`", ",", 
   "1.2271380555883742`", ",", "1.2271380555883742`", ",", 
   "1.2271380555883742`", ",", "1.228648922170245`", ",", 
   "1.228648922170245`", ",", "1.228648922170245`", ",", "1.228648922170245`",
    ",", "1.228648922170245`", ",", "1.228648922170245`", ",", 
   "1.228648922170245`", ",", "1.228648922170245`", ",", 
   "1.2298419162483192`", ",", "1.2298419162483192`", ",", 
   "1.2298419162483192`", ",", "1.2298419162483192`", ",", 
   "1.2298419162483192`", ",", "1.2298419162483192`", ",", 
   "1.2298419162483192`", ",", "1.2298419162483192`", ",", 
   "1.2298419162483192`", ",", "1.2298419162483192`", ",", 
   "1.2298419162483192`", ",", "1.2298419162483192`", ",", 
   "1.2298419162483192`", ",", "1.2298419162483192`", ",", 
   "1.2298419162483192`", ",", "1.2298419162483192`", ",", 
   "1.2298419162483192`", ",", "1.2298419162483192`", ",", 
   "1.2298419162483192`", ",", "1.2298419162483192`", ",", 
   "1.2301597887521158`", ",", "1.2301597887521158`", ",", 
   "1.2301597887521158`", ",", "1.2301597887521158`", ",", 
   "1.2301597887521158`", ",", "1.2301597887521158`", ",", 
   "1.2301597887521158`", ",", "1.2301597887521158`", ",", 
   "1.2301597887521158`", ",", "1.2301597887521158`", ",", 
   "1.2310501877447648`", ",", "1.2310501877447648`", ",", 
   "1.2310501877447648`", ",", "1.2310501877447648`", ",", 
   "1.2319119989677365`", ",", "1.2356499454501066`", ",", 
   "1.2356499454501066`", ",", "1.2356499454501066`", ",", 
   "1.2361833270608404`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2371697597244056`", ",", 
   "1.2371697597244056`", ",", "1.2389715311633736`", ",", 
   "1.2389715311633736`", ",", "1.2389715311633736`", ",", 
   "1.2389715311633736`", ",", "1.2389715311633736`", ",", 
   "1.2389715311633736`", ",", "1.2389715311633736`", ",", 
   "1.2389715311633736`", ",", "1.2389715311633736`", ",", 
   "1.2389715311633736`", ",", "1.2389715311633736`", ",", 
   "1.2389715311633736`", ",", "1.2389715311633736`", ",", 
   "1.2389715311633736`", ",", "1.2400649243642665`", ",", 
   "1.2400649243642665`", ",", "1.2404546551539446`", ",", 
   "1.2407104807735096`", ",", "1.2407104807735096`", ",", 
   "1.2407104807735096`", ",", "1.2407104807735096`", ",", 
   "1.2407104807735096`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.2433334725941174`", ",", 
   "1.2433334725941174`", ",", "1.247207656143212`", ",", 
   "1.247207656143212`", ",", "1.247207656143212`", ",", "1.247207656143212`",
    ",", "1.247207656143212`", ",", "1.247207656143212`", ",", 
   "1.247207656143212`", ",", "1.247207656143212`", ",", "1.247207656143212`",
    ",", "1.247207656143212`", ",", "1.247207656143212`", ",", 
   "1.247207656143212`", ",", "1.247207656143212`", ",", "1.247207656143212`",
    ",", "1.247207656143212`", ",", "1.247207656143212`", ",", 
   "1.247207656143212`", ",", "1.247207656143212`", ",", "1.247207656143212`",
    ",", "1.247207656143212`", ",", "1.247207656143212`", ",", 
   "1.247207656143212`", ",", "1.247207656143212`", ",", "1.247207656143212`",
    ",", "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2499564409780644`", ",", 
   "1.2499564409780644`", ",", "1.2506169519187507`", ",", 
   "1.2506169519187507`", ",", "1.2506169519187507`", ",", 
   "1.2506169519187507`", ",", "1.2506169519187507`", ",", 
   "1.2506169519187507`", ",", "1.250740125385461`", ",", 
   "1.250740125385461`", ",", "1.250740125385461`", ",", "1.250740125385461`",
    ",", "1.250740125385461`", ",", "1.250740125385461`", ",", 
   "1.250740125385461`", ",", "1.250740125385461`", ",", "1.250740125385461`",
    ",", "1.250740125385461`", ",", "1.250846942926703`", ",", 
   "1.250846942926703`", ",", "1.250846942926703`", ",", "1.250846942926703`",
    ",", "1.250846942926703`", ",", "1.250846942926703`", ",", 
   "1.250846942926703`", ",", "1.250846942926703`", ",", "1.250960873966103`",
    ",", "1.250960873966103`", ",", "1.250960873966103`", ",", 
   "1.250960873966103`", ",", "1.250960873966103`", ",", "1.250960873966103`",
    ",", "1.250960873966103`", ",", "1.250960873966103`", ",", 
   "1.250960873966103`", ",", "1.250960873966103`", ",", "1.250960873966103`",
    ",", "1.2516599910024326`", ",", "1.2516599910024326`", ",", 
   "1.2516599910024326`", ",", "1.2516599910024326`", ",", 
   "1.2516599910024326`", ",", "1.2516599910024326`", ",", 
   "1.2516599910024326`", ",", "1.2516599910024326`", ",", 
   "1.2516599910024326`", ",", "1.2516599910024326`", ",", 
   "1.2516599910024326`", ",", "1.2516599910024326`", ",", 
   "1.2516599910024326`", ",", "1.2516599910024326`", ",", 
   "1.2516599910024326`", ",", "1.2518459972178244`", ",", 
   "1.2518459972178244`", ",", "1.2518459972178244`", ",", 
   "1.2518459972178244`", ",", "1.2518459972178244`", ",", 
   "1.2518459972178244`", ",", "1.2518459972178244`", ",", 
   "1.2518459972178244`", ",", "1.2518459972178244`", ",", 
   "1.2518459972178244`", ",", "1.2518459972178244`", ",", 
   "1.2518459972178244`", ",", "1.2518459972178244`", ",", 
   "1.2520184805589838`", ",", "1.2520184805589838`", ",", 
   "1.2520184805589838`", ",", "1.2520184805589838`", ",", 
   "1.2520184805589838`", ",", "1.2520184805589838`", ",", 
   "1.2520184805589838`", ",", "1.2520184805589838`", ",", 
   "1.2520184805589838`", ",", "1.2520184805589838`", ",", 
   "1.2520184805589838`", ",", "1.2520184805589838`", ",", 
   "1.2520184805589838`", ",", "1.2520184805589838`", ",", 
   "1.2520184805589838`", ",", "1.2520184805589838`", ",", 
   "1.2520184805589838`", ",", "1.2520184805589838`", ",", 
   "1.2520184805589838`", ",", "1.2520184805589838`", ",", 
   "1.2520184805589838`", ",", "1.2521278185006215`", ",", 
   "1.2521278185006215`", ",", "1.2521278185006215`", ",", 
   "1.2521278185006215`", ",", "1.2521278185006215`", ",", 
   "1.2521278185006215`", ",", "1.2521278185006215`", ",", 
   "1.252219108406218`", ",", "1.252219108406218`", ",", "1.252219108406218`",
    ",", "1.252219108406218`", ",", "1.252219108406218`", ",", 
   "1.252219108406218`", ",", "1.252219108406218`", ",", "1.252219108406218`",
    ",", "1.252219108406218`", ",", "1.252219108406218`", ",", 
   "1.252219108406218`", ",", "1.252219108406218`", ",", "1.252219108406218`",
    ",", "1.252219108406218`", ",", "1.252219108406218`", ",", 
   "1.252219108406218`", ",", "1.252219108406218`", ",", "1.252219108406218`",
    ",", "1.252219108406218`", ",", "1.252510958738305`", ",", 
   "1.252510958738305`", ",", "1.252510958738305`", ",", "1.252510958738305`",
    ",", "1.252510958738305`", ",", "1.252510958738305`", ",", 
   "1.252510958738305`", ",", "1.252510958738305`", ",", "1.252510958738305`",
    ",", "1.252510958738305`", ",", "1.252510958738305`", ",", 
   "1.252510958738305`", ",", "1.252510958738305`", ",", "1.252510958738305`",
    ",", "1.252510958738305`", ",", "1.252510958738305`", ",", 
   "1.252627932468038`", ",", "1.252627932468038`", ",", "1.252627932468038`",
    ",", "1.252627932468038`", ",", "1.252627932468038`", ",", 
   "1.252627932468038`", ",", "1.252627932468038`", ",", "1.252627932468038`",
    ",", "1.252627932468038`", ",", "1.252627932468038`", ",", 
   "1.252627932468038`", ",", "1.252627932468038`", ",", "1.252627932468038`",
    ",", "1.252627932468038`", ",", "1.252627932468038`", ",", 
   "1.252627932468038`", ",", "1.252627932468038`", ",", "1.252627932468038`",
    ",", "1.2533179128425602`", ",", "1.2533179128425602`", ",", 
   "1.2533179128425602`", ",", "1.2533179128425602`", ",", 
   "1.2533179128425602`", ",", "1.2533179128425602`", ",", 
   "1.2533179128425602`", ",", "1.2533179128425602`", ",", 
   "1.2533179128425602`", ",", "1.2533179128425602`", ",", 
   "1.2533179128425602`", ",", "1.2533179128425602`", ",", 
   "1.2533179128425602`", ",", "1.2533179128425602`", ",", 
   "1.2533179128425602`", ",", "1.2533179128425602`", ",", 
   "1.2533179128425602`", ",", "1.2533179128425602`", ",", 
   "1.2533179128425602`", ",", "1.253361621637519`", ",", 
   "1.253361621637519`", ",", "1.253361621637519`", ",", "1.253361621637519`",
    ",", "1.253361621637519`", ",", "1.253361621637519`", ",", 
   "1.253361621637519`", ",", "1.253361621637519`", ",", "1.253361621637519`",
    ",", "1.2534585850462114`", ",", "1.2534585850462114`", ",", 
   "1.2534585850462114`", ",", "1.2534585850462114`", ",", 
   "1.2534585850462114`", ",", "1.2583940894693173`", ",", 
   "1.2583940894693173`", ",", "1.2583940894693173`", ",", 
   "1.2583940894693173`", ",", "1.2583940894693173`", ",", 
   "1.2583940894693173`", ",", "1.2583940894693173`", ",", 
   "1.2583940894693173`", ",", "1.2583940894693173`", ",", 
   "1.2583940894693173`", ",", "1.2583940894693173`", ",", 
   "1.2583940894693173`", ",", "1.260645756318647`", ",", 
   "1.260645756318647`", ",", "1.260645756318647`", ",", "1.260645756318647`",
    ",", "1.260645756318647`", ",", "1.260645756318647`", ",", 
   "1.260645756318647`", ",", "1.260645756318647`", ",", "1.260645756318647`",
    ",", "1.260645756318647`", ",", "1.260645756318647`", ",", 
   "1.260645756318647`", ",", "1.260645756318647`", ",", "1.260645756318647`",
    ",", "1.260645756318647`", ",", "1.260645756318647`", ",", 
   "1.260645756318647`", ",", "1.260645756318647`", ",", "1.260645756318647`",
    ",", "1.260645756318647`", ",", "1.260645756318647`", ",", 
   "1.2661310367501786`", ",", "1.266193924377173`", ",", 
   "1.266193924377173`", ",", "1.266193924377173`", ",", "1.266193924377173`",
    ",", "1.2679735997947335`", ",", "1.2679735997947335`", ",", 
   "1.2679735997947335`", ",", "1.2679735997947335`", ",", 
   "1.2679735997947335`", ",", "1.2679735997947335`", ",", 
   "1.2679735997947335`", ",", "1.2679735997947335`", ",", 
   "1.2679735997947335`", ",", "1.2679735997947335`", ",", 
   "1.2679735997947335`", ",", "1.2679735997947335`", ",", 
   "1.2679735997947335`", ",", "1.2679735997947335`", ",", 
   "1.2679735997947335`", ",", "1.2679735997947335`", ",", 
   "1.2679735997947335`", ",", "1.2679735997947335`", ",", 
   "1.2679735997947335`", ",", "1.2679735997947335`", ",", 
   "1.2706089032913328`", ",", "1.2706089032913328`", ",", 
   "1.2706089032913328`", ",", "1.2706612488648843`", ",", 
   "1.2727404711485042`", ",", "1.2727404711485042`", ",", 
   "1.2727404711485042`", ",", "1.2727404711485042`", ",", 
   "1.2727404711485042`", ",", "1.2727404711485042`", ",", 
   "1.2727404711485042`", ",", "1.2727404711485042`", ",", 
   "1.2727404711485042`", ",", "1.2727404711485042`", ",", 
   "1.2727404711485042`", ",", "1.2727404711485042`", ",", 
   "1.2727404711485042`", ",", "1.2727404711485042`", ",", 
   "1.2727404711485042`", ",", "1.2727404711485042`", ",", 
   "1.273011913950203`", ",", "1.273011913950203`", ",", "1.273011913950203`",
    ",", "1.273011913950203`", ",", "1.273011913950203`", ",", 
   "1.273011913950203`", ",", "1.273011913950203`", ",", "1.273011913950203`",
    ",", "1.273011913950203`", ",", "1.273011913950203`", ",", 
   "1.273011913950203`", ",", "1.273011913950203`", ",", "1.273011913950203`",
    ",", "1.273011913950203`", ",", "1.273011913950203`", ",", 
   "1.273011913950203`", ",", "1.273011913950203`", ",", "1.273011913950203`",
    ",", "1.273011913950203`", ",", "1.273011913950203`", ",", 
   "1.273011913950203`", ",", "1.273011913950203`", ",", 
   "1.2740958482491274`", ",", "1.2740958482491274`", ",", 
   "1.2740958482491274`", ",", "1.2740958482491274`", ",", 
   "1.2740958482491274`", ",", "1.2740958482491274`", ",", 
   "1.2740958482491274`", ",", "1.2743258392570798`", ",", 
   "1.2743258392570798`", ",", "1.2743258392570798`", ",", 
   "1.2743258392570798`", ",", "1.2743258392570798`", ",", 
   "1.2743258392570798`", ",", "1.2743258392570798`", ",", 
   "1.2743258392570798`", ",", "1.2743258392570798`", ",", 
   "1.2744794207586403`", ",", "1.2744794207586403`", ",", 
   "1.2744794207586403`", ",", "1.2744794207586403`", ",", 
   "1.2744794207586403`", ",", "1.2744794207586403`", ",", 
   "1.2745558302650322`", ",", "1.2745558302650322`", ",", 
   "1.2745558302650322`", ",", "1.2745558302650322`", ",", 
   "1.2745558302650322`", ",", "1.2745558302650322`", ",", 
   "1.2745558302650322`", ",", "1.2745558302650322`", ",", 
   "1.2745558302650322`", ",", "1.2745558302650322`", ",", 
   "1.2745558302650322`", ",", "1.2749325769579882`", ",", 
   "1.2749325769579882`", ",", "1.2750238822054925`", ",", 
   "1.2750238822054925`", ",", "1.275113387394869`", ",", 
   "1.275113387394869`", ",", "1.275113387394869`", ",", "1.275113387394869`",
    ",", "1.275113387394869`", ",", "1.275113387394869`", ",", 
   "1.275113387394869`", ",", "1.275113387394869`", ",", "1.275113387394869`",
    ",", "1.275113387394869`", ",", "1.275113387394869`", ",", 
   "1.275113387394869`", ",", "1.2753296513860248`", ",", 
   "1.2753296513860248`", ",", "1.2753296513860248`", ",", 
   "1.2753296513860248`", ",", "1.2753296513860248`", ",", 
   "1.2753296513860248`", ",", "1.2753296513860248`", ",", 
   "1.2753296513860248`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2757606987850554`", ",", "1.2757606987850554`", ",", 
   "1.2759985106465905`", ",", "1.2759985106465905`", ",", 
   "1.2759985106465905`", ",", "1.2759985106465905`", ",", 
   "1.2759985106465905`", ",", "1.2759985106465905`", ",", 
   "1.2759985106465905`", ",", "1.2759985106465905`", ",", 
   "1.2759985106465905`", ",", "1.2759985106465905`", ",", 
   "1.2759985106465905`", ",", "1.2759985106465905`", ",", 
   "1.2759985106465905`", ",", "1.2765634545229223`", ",", 
   "1.2765634545229223`", ",", "1.2765634545229223`", ",", 
   "1.2765634545229223`", ",", "1.2765634545229223`", ",", 
   "1.2765634545229223`", ",", "1.2765634545229223`", ",", 
   "1.2765634545229223`", ",", "1.2765634545229223`", ",", 
   "1.2768836338983118`", ",", "1.2768836338983118`", ",", 
   "1.2768836338983118`", ",", "1.2768836338983118`", ",", 
   "1.2768836338983118`", ",", "1.2768836338983118`", ",", 
   "1.2768836338983118`", ",", "1.2768836338983118`", ",", 
   "1.2768836338983118`", ",", "1.2768836338983118`", ",", 
   "1.2768836338983118`", ",", "1.2768836338983118`", ",", 
   "1.2768836338983118`", ",", "1.2768836338983118`", ",", 
   "1.2768836338983118`", ",", "1.2777346016341844`", ",", 
   "1.2777346016341844`", ",", "1.2777346016341844`", ",", 
   "1.2777346016341844`", ",", "1.2777346016341844`", ",", 
   "1.2777346016341844`", ",", "1.2777346016341844`", ",", 
   "1.2777346016341844`", ",", "1.2777346016341844`", ",", 
   "1.2777346016341844`", ",", "1.2777346016341844`", ",", 
   "1.2777346016341844`", ",", "1.2777346016341844`", ",", 
   "1.2777346016341844`", ",", "1.2777346016341844`", ",", 
   "1.2777346016341844`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.2785094836199078`", ",", "1.2785094836199078`", ",", 
   "1.278585569370057`", ",", "1.278585569370057`", ",", "1.278585569370057`",
    ",", "1.278585569370057`", ",", "1.278585569370057`", ",", 
   "1.278585569370057`", ",", "1.278585569370057`", ",", "1.278585569370057`",
    ",", "1.278585569370057`", ",", "1.278585569370057`", ",", 
   "1.278585569370057`", ",", "1.278585569370057`", ",", "1.278585569370057`",
    ",", "1.278585569370057`", ",", "1.278585569370057`", ",", 
   "1.278585569370057`", ",", "1.278585569370057`", ",", "1.278710111467142`",
    ",", "1.278710111467142`", ",", "1.278710111467142`", ",", 
   "1.278710111467142`", ",", "1.278710111467142`", ",", "1.278710111467142`",
    ",", "1.278710111467142`", ",", "1.278710111467142`", ",", 
   "1.278710111467142`", ",", "1.278710111467142`", ",", "1.278710111467142`",
    ",", "1.278710111467142`", ",", "1.278710111467142`", ",", 
   "1.278710111467142`", ",", "1.278710111467142`", ",", "1.278710111467142`",
    ",", "1.278710111467142`", ",", "1.278710111467142`", ",", 
   "1.278710111467142`", ",", "1.278710111467142`", ",", 
   "1.2789107393143762`", ",", "1.2789107393143762`", ",", 
   "1.2789107393143762`", ",", "1.2789107393143762`", ",", 
   "1.2789107393143762`", ",", "1.2789107393143762`", ",", 
   "1.2789107393143762`", ",", "1.2789107393143762`", ",", 
   "1.2789107393143762`", ",", "1.2789107393143762`", ",", 
   "1.2789107393143762`", ",", "1.2789107393143762`", ",", 
   "1.2789107393143762`", ",", "1.2789107393143762`", ",", 
   "1.2789107393143762`", ",", "1.2789107393143762`", ",", 
   "1.2789107393143762`", ",", "1.2789107393143762`", ",", 
   "1.2789107393143762`", ",", "1.2846266395339234`", ",", 
   "1.2846266395339234`", ",", "1.2846266395339234`", ",", 
   "1.2846266395339234`", ",", "1.2846266395339234`", ",", 
   "1.2846266395339234`", ",", "1.2846266395339234`", ",", 
   "1.2846266395339234`", ",", "1.2846266395339234`", ",", 
   "1.2846266395339234`", ",", "1.2846266395339234`", ",", 
   "1.2846266395339234`", ",", "1.2846266395339234`", ",", 
   "1.2846266395339234`", ",", "1.2846266395339234`", ",", 
   "1.2872147600896016`", ",", "1.2872147600896016`", ",", 
   "1.2872147600896016`", ",", "1.2872147600896016`", ",", 
   "1.2872147600896016`", ",", "1.2919544830100103`", ",", 
   "1.2919544830100103`", ",", "1.2919544830100103`", ",", 
   "1.2919544830100103`", ",", "1.2919544830100103`", ",", 
   "1.2919544830100103`", ",", "1.2919544830100103`", ",", 
   "1.2919544830100103`", ",", "1.2919544830100103`", ",", 
   "1.2919544830100103`", ",", "1.2919544830100103`", ",", 
   "1.2919544830100103`", ",", "1.2919544830100103`", ",", 
   "1.2919544830100103`", ",", "1.2919544830100103`", ",", 
   "1.2919544830100103`", ",", "1.292163029454448`", ",", 
   "1.292163029454448`", ",", "1.292163029454448`", ",", "1.292163029454448`",
    ",", "1.292163029454448`", ",", "1.292163029454448`", ",", 
   "1.292163029454448`", ",", "1.292163029454448`", ",", "1.292163029454448`",
    ",", "1.292163029454448`", ",", "1.292163029454448`", ",", 
   "1.292163029454448`", ",", "1.292163029454448`", ",", "1.292163029454448`",
    ",", "1.296832723879755`", ",", "1.296832723879755`", ",", 
   "1.296832723879755`", ",", "1.296832723879755`", ",", "1.296832723879755`",
    ",", "1.296832723879755`", ",", "1.2976686634113233`", ",", 
   "1.2976686634113233`", ",", "1.2976686634113233`", ",", 
   "1.2976686634113233`", ",", "1.2976686634113233`", ",", 
   "1.2976686634113233`", ",", "1.2976686634113233`", ",", 
   "1.2976686634113233`", ",", "1.2978986544192759`", ",", 
   "1.2978986544192759`", ",", "1.2978986544192759`", ",", 
   "1.2978986544192759`", ",", "1.2978986544192759`", ",", 
   "1.2978986544192759`", ",", "1.2978986544192759`", ",", 
   "1.2978986544192759`", ",", "1.2978986544192759`", ",", 
   "1.2978986544192759`", ",", "1.2980665270166525`", ",", 
   "1.2980665270166525`", ",", "1.2980665270166525`", ",", 
   "1.2980665270166525`", ",", "1.2980665270166525`", ",", 
   "1.2980665270166525`", ",", "1.2980665270166525`", ",", 
   "1.298188504013226`", ",", "1.298188504013226`", ",", "1.298188504013226`",
    ",", "1.298188504013226`", ",", "1.298188504013226`", ",", 
   "1.298188504013226`", ",", "1.298188504013226`", ",", "1.298188504013226`",
    ",", "1.298188504013226`", ",", "1.298188504013226`", ",", 
   "1.298188504013226`", ",", "1.298188504013226`", ",", "1.298188504013226`",
    ",", "1.298188504013226`", ",", "1.298188504013226`", ",", 
   "1.298188504013226`", ",", "1.298934213257178`", ",", "1.298934213257178`",
    ",", "1.298934213257178`", ",", "1.298934213257178`", ",", 
   "1.298934213257178`", ",", "1.298934213257178`", ",", "1.298934213257178`",
    ",", "1.298934213257178`", ",", "1.298934213257178`", ",", 
   "1.298934213257178`", ",", "1.298934213257178`", ",", "1.298934213257178`",
    ",", "1.2990304174925615`", ",", "1.2991751939673164`", ",", 
   "1.2991751939673164`", ",", "1.2991751939673164`", ",", 
   "1.2991751939673164`", ",", "1.2991751939673164`", ",", 
   "1.2991751939673164`", ",", "1.2991751939673164`", ",", 
   "1.2991751939673164`", ",", "1.2991751939673164`", ",", 
   "1.2999373344788234`", ",", "1.2999373344788234`", ",", 
   "1.2999373344788234`", ",", "1.2999373344788234`", ",", 
   "1.3002973382169642`", ",", "1.3002973382169642`", ",", 
   "1.3002973382169642`", ",", "1.3002973382169642`", ",", 
   "1.3002973382169642`", ",", "1.3002973382169642`", ",", 
   "1.3002973382169642`", ",", "1.3002973382169642`", ",", 
   "1.3002973382169642`", ",", "1.3002973382169642`", ",", 
   "1.3002973382169642`", ",", "1.3002973382169642`", ",", 
   "1.3002973382169642`", ",", "1.3011824614686855`", ",", 
   "1.3011824614686855`", ",", "1.3011824614686855`", ",", 
   "1.3011824614686855`", ",", "1.3011824614686855`", ",", 
   "1.3011824614686855`", ",", "1.3011824614686855`", ",", 
   "1.3011824614686855`", ",", "1.3011824614686855`", ",", 
   "1.3011824614686855`", ",", "1.3011824614686855`", ",", 
   "1.3011824614686855`", ",", "1.3011824614686855`", ",", 
   "1.3011824614686855`", ",", "1.3021329956958243`", ",", 
   "1.3021329956958243`", ",", "1.3021329956958243`", ",", 
   "1.3021329956958243`", ",", "1.3021329956958243`", ",", 
   "1.3021329956958243`", ",", "1.3021329956958243`", ",", 
   "1.3021329956958243`", ",", "1.3021329956958243`", ",", 
   "1.3021329956958243`", ",", "1.3021329956958243`", ",", 
   "1.3021329956958243`", ",", "1.3021329956958243`", ",", 
   "1.3021329956958243`", ",", "1.3021329956958243`", ",", 
   "1.3021329956958243`", ",", "1.3021329956958243`", ",", 
   "1.3021329956958243`", ",", "1.3033282186051944`", ",", 
   "1.3033282186051944`", ",", "1.3033282186051944`", ",", 
   "1.3033282186051944`", ",", "1.3033282186051944`", ",", 
   "1.3033282186051944`", ",", "1.3033282186051944`", ",", 
   "1.3033282186051944`", ",", "1.3033282186051944`", ",", 
   "1.3033282186051944`", ",", "1.3033282186051944`", ",", 
   "1.3033282186051944`", ",", "1.3033282186051944`", ",", 
   "1.3033282186051944`", ",", "1.3033282186051944`", ",", 
   "1.3033282186051944`", ",", "1.303819513628869`", ",", 
   "1.3040491978398674`", ",", "1.3040491978398674`", ",", 
   "1.3040491978398674`", ",", "1.3040491978398674`", ",", 
   "1.3040491978398674`", ",", "1.3040491978398674`", ",", 
   "1.3040491978398674`", ",", "1.3040491978398674`", ",", 
   "1.3040491978398674`", ",", "1.3040491978398674`", ",", 
   "1.3040491978398674`", ",", "1.3040491978398674`", ",", 
   "1.3040491978398674`", ",", "1.304179186341067`", ",", 
   "1.304179186341067`", ",", "1.304179186341067`", ",", "1.304179186341067`",
    ",", "1.304179186341067`", ",", "1.304179186341067`", ",", 
   "1.304179186341067`", ",", "1.304179186341067`", ",", "1.304179186341067`",
    ",", "1.304179186341067`", ",", "1.304179186341067`", ",", 
   "1.304179186341067`", ",", "1.304179186341067`", ",", "1.304179186341067`",
    ",", "1.304179186341067`", ",", "1.304179186341067`", ",", 
   "1.304179186341067`", ",", "1.304179186341067`", ",", 
   "1.3043523133929833`", ",", "1.3043523133929833`", ",", 
   "1.3043523133929833`", ",", "1.3043523133929833`", ",", 
   "1.3048817805306767`", ",", "1.3048817805306767`", ",", 
   "1.3048817805306767`", ",", "1.3048817805306767`", ",", 
   "1.3048817805306767`", ",", "1.3048817805306767`", ",", 
   "1.3048817805306767`", ",", "1.3048817805306767`", ",", 
   "1.3048817805306767`", ",", "1.3048817805306767`", ",", 
   "1.3048817805306767`", ",", "1.3048817805306767`", ",", 
   "1.3048817805306767`", ",", "1.3048817805306767`", ",", 
   "1.3048817805306767`", ",", "1.3048817805306767`", ",", 
   "1.3048817805306767`", ",", "1.3048817805306767`", ",", 
   "1.3053120057044465`", ",", "1.3053120057044465`", ",", 
   "1.3053120057044465`", ",", "1.3053120057044465`", ",", 
   "1.3053120057044465`", ",", "1.3053120057044465`", ",", 
   "1.3053120057044465`", ",", "1.3053120057044465`", ",", 
   "1.3053120057044465`", ",", "1.3053120057044465`", ",", 
   "1.3053120057044465`", ",", "1.3053120057044465`", ",", 
   "1.3053120057044465`", ",", "1.3053120057044465`", ",", 
   "1.3053120057044465`", ",", "1.3053120057044465`", ",", 
   "1.3053120057044465`", ",", "1.3053120057044465`", ",", 
   "1.3053120057044465`", ",", "1.3057183994290387`", ",", 
   "1.3057183994290387`", ",", "1.3057183994290387`", ",", 
   "1.3057183994290387`", ",", "1.3057183994290387`", ",", 
   "1.3057183994290387`", ",", "1.3057183994290387`", ",", 
   "1.3057183994290387`", ",", "1.3057183994290387`", ",", 
   "1.3057183994290387`", ",", "1.3057183994290387`", ",", 
   "1.3057183994290387`", ",", "1.3057183994290387`", ",", 
   "1.3057183994290387`", ",", "1.3057183994290387`", ",", 
   "1.3057183994290387`", ",", "1.3057183994290387`", ",", 
   "1.3057183994290387`", ",", "1.3059190272762728`", ",", 
   "1.3059190272762728`", ",", "1.3059190272762728`", ",", 
   "1.3059190272762728`", ",", "1.3059190272762728`", ",", 
   "1.3059190272762728`", ",", "1.3059190272762728`", ",", 
   "1.3059190272762728`", ",", "1.3059190272762728`", ",", 
   "1.3059190272762728`", ",", "1.3059190272762728`", ",", 
   "1.3059190272762728`", ",", "1.3059190272762728`", ",", 
   "1.3059190272762728`", ",", "1.3059190272762728`", ",", 
   "1.3059190272762728`", ",", "1.3059190272762728`", ",", 
   "1.3059190272762728`", ",", "1.3059190272762728`", ",", 
   "1.3059190272762728`", ",", "1.3059190272762728`", ",", 
   "1.3082355958020306`", ",", "1.3082355958020306`", ",", 
   "1.3082355958020306`", ",", "1.3082355958020306`", ",", 
   "1.3082355958020306`", ",", "1.3082355958020306`", ",", 
   "1.3082355958020306`", ",", "1.3082355958020306`", ",", 
   "1.3082355958020306`", ",", "1.3082355958020306`", ",", 
   "1.3083497257435746`", ",", "1.3083497257435746`", ",", 
   "1.3084410309910788`", ",", "1.3084410309910788`", ",", 
   "1.3084410309910788`", ",", "1.3159353662252868`", ",", 
   "1.3159353662252868`", ",", "1.3159353662252868`", ",", 
   "1.3159353662252868`", ",", "1.3159353662252868`", ",", 
   "1.3159353662252868`", ",", "1.3159353662252868`", ",", 
   "1.3159353662252868`", ",", "1.3159353662252868`", ",", 
   "1.3159353662252868`", ",", "1.3159353662252868`", ",", 
   "1.3159353662252868`", ",", "1.3159353662252868`", ",", 
   "1.3195695995103829`", ",", "1.3195695995103829`", ",", 
   "1.3195695995103829`", ",", "1.3195695995103829`", ",", 
   "1.3195695995103829`", ",", "1.3195695995103829`", ",", 
   "1.3199687961515294`", ",", "1.320405539041951`", ",", 
   "1.320405539041951`", ",", "1.320405539041951`", ",", "1.320405539041951`",
    ",", "1.320405539041951`", ",", "1.320405539041951`", ",", 
   "1.320405539041951`", ",", "1.320405539041951`", ",", "1.320405539041951`",
    ",", "1.3206782664610464`", ",", "1.3206782664610464`", ",", 
   "1.3206782664610464`", ",", "1.3206782664610464`", ",", 
   "1.3206782664610464`", ",", "1.3206782664610464`", ",", 
   "1.3206782664610464`", ",", "1.3206782664610464`", ",", 
   "1.3209581701912523`", ",", "1.3209581701912523`", ",", 
   "1.3209581701912523`", ",", "1.3209581701912523`", ",", 
   "1.3209581701912523`", ",", "1.3209581701912523`", ",", 
   "1.3212414785735191`", ",", "1.3212414785735191`", ",", 
   "1.3212414785735191`", ",", "1.3212414785735191`", ",", 
   "1.3212414785735191`", ",", "1.3212414785735191`", ",", 
   "1.3212414785735191`", ",", "1.3212414785735191`", ",", 
   "1.3212414785735191`", ",", "1.3212414785735191`", ",", 
   "1.3216617972254758`", ",", "1.3216617972254758`", ",", 
   "1.3216617972254758`", ",", "1.3216617972254758`", ",", 
   "1.3216617972254758`", ",", "1.3216617972254758`", ",", 
   "1.3216617972254758`", ",", "1.3216617972254758`", ",", 
   "1.3216617972254758`", ",", "1.3221693872285025`", ",", 
   "1.3221693872285025`", ",", "1.3221693872285025`", ",", 
   "1.3221693872285025`", ",", "1.3221693872285025`", ",", 
   "1.3221693872285025`", ",", "1.3221693872285025`", ",", 
   "1.3221693872285025`", ",", "1.3221693872285025`", ",", 
   "1.3221693872285025`", ",", "1.3221693872285025`", ",", 
   "1.3221693872285025`", ",", "1.3221693872285025`", ",", 
   "1.3222770374114212`", ",", "1.3222770374114212`", ",", 
   "1.3222770374114212`", ",", "1.3222770374114212`", ",", 
   "1.3222770374114212`", ",", "1.3222770374114212`", ",", 
   "1.3222770374114212`", ",", "1.3222770374114212`", ",", 
   "1.3222770374114212`", ",", "1.3222770374114212`", ",", 
   "1.3222770374114212`", ",", "1.3222770374114212`", ",", 
   "1.3235978060800253`", ",", "1.3235978060800253`", ",", 
   "1.3235978060800253`", ",", "1.3235978060800253`", ",", 
   "1.3235978060800253`", ",", "1.3235978060800253`", ",", 
   "1.3235978060800253`", ",", "1.3235978060800253`", ",", 
   "1.3235978060800253`", ",", "1.3235978060800253`", ",", 
   "1.3235978060800253`", ",", "1.3235978060800253`", ",", 
   "1.3241181640792727`", ",", "1.3241181640792727`", ",", 
   "1.3241181640792727`", ",", "1.3241181640792727`", ",", 
   "1.3241181640792727`", ",", "1.3241181640792727`", ",", 
   "1.3241181640792727`", ",", "1.3241181640792727`", ",", 
   "1.3241181640792727`", ",", "1.3241181640792727`", ",", 
   "1.3241181640792727`", ",", "1.3241181640792727`", ",", 
   "1.3241181640792727`", ",", "1.3254812890390593`", ",", 
   "1.3254812890390593`", ",", "1.3254812890390593`", ",", 
   "1.3254812890390593`", ",", "1.3254812890390593`", ",", 
   "1.3254812890390593`", ",", "1.3254812890390593`", ",", 
   "1.3254812890390593`", ",", "1.3254812890390593`", ",", 
   "1.3254812890390593`", ",", "1.3254812890390593`", ",", 
   "1.3254812890390593`", ",", "1.3254812890390593`", ",", 
   "1.3254812890390593`", ",", "1.3254812890390593`", ",", 
   "1.3273095857588473`", ",", "1.3273095857588473`", ",", 
   "1.3273095857588473`", ",", "1.3273095857588473`", ",", 
   "1.3273095857588473`", ",", "1.3273095857588473`", ",", 
   "1.3273095857588473`", ",", "1.3273095857588473`", ",", 
   "1.3273095857588473`", ",", "1.3273095857588473`", ",", 
   "1.3273095857588473`", ",", "1.3273095857588473`", ",", 
   "1.3273095857588473`", ",", "1.3273095857588473`", ",", 
   "1.3273095857588473`", ",", "1.3273095857588473`", ",", 
   "1.3276270461755684`", ",", "1.3276270461755684`", ",", 
   "1.3276270461755684`", ",", "1.3276270461755684`", ",", 
   "1.3276270461755684`", ",", "1.3276270461755684`", ",", 
   "1.3276270461755684`", ",", "1.3276270461755684`", ",", 
   "1.3276270461755684`", ",", "1.3276270461755684`", ",", 
   "1.3276270461755684`", ",", "1.3276270461755684`", ",", 
   "1.3276270461755684`", ",", "1.3276270461755684`", ",", 
   "1.3276270461755684`", ",", "1.3276270461755684`", ",", 
   "1.329772803312077`", ",", "1.329772803312077`", ",", "1.329772803312077`",
    ",", "1.329772803312077`", ",", "1.329772803312077`", ",", 
   "1.329772803312077`", ",", "1.329772803312077`", ",", "1.329772803312077`",
    ",", "1.329772803312077`", ",", "1.329772803312077`", ",", 
   "1.329772803312077`", ",", "1.329772803312077`", ",", "1.329772803312077`",
    ",", "1.329772803312077`", ",", "1.329772803312077`", ",", 
   "1.329772803312077`", ",", "1.329772803312077`", ",", "1.329772803312077`",
    ",", "1.3309056226754568`", ",", "1.3309056226754568`", ",", 
   "1.3309056226754568`", ",", "1.3309056226754568`", ",", 
   "1.3309056226754568`", ",", "1.3309056226754568`", ",", 
   "1.3309056226754568`", ",", "1.3309056226754568`", ",", 
   "1.3309056226754568`", ",", "1.3309056226754568`", ",", 
   "1.3309056226754568`", ",", "1.3309056226754568`", ",", 
   "1.3309056226754568`", ",", "1.3309056226754568`", ",", 
   "1.3309056226754568`", ",", "1.3309056226754568`", ",", 
   "1.3309056226754568`", ",", "1.3309056226754568`", ",", 
   "1.3309056226754568`", ",", "1.3312540774414456`", ",", 
   "1.3312540774414456`", ",", "1.3312540774414456`", ",", 
   "1.3312540774414456`", ",", "1.3312540774414456`", ",", 
   "1.3312540774414456`", ",", "1.3312540774414456`", ",", 
   "1.3312540774414456`", ",", "1.3312540774414456`", ",", 
   "1.3312540774414456`", ",", "1.3312540774414456`", ",", 
   "1.3312540774414456`", ",", "1.3312540774414456`", ",", 
   "1.3312540774414456`", ",", "1.3312540774414456`", ",", 
   "1.3312540774414456`", ",", "1.3319297982349445`", ",", 
   "1.3320906963398076`", ",", "1.3320906963398076`", ",", 
   "1.3320906963398076`", ",", "1.3320906963398076`", ",", 
   "1.3320906963398076`", ",", "1.3320906963398076`", ",", 
   "1.3320906963398076`", ",", "1.3320906963398076`", ",", 
   "1.3320906963398076`", ",", "1.3320906963398076`", ",", 
   "1.3320906963398076`", ",", "1.3320906963398076`", ",", 
   "1.3320906963398076`", ",", "1.3320906963398076`", ",", 
   "1.3320906963398076`", ",", "1.3320906963398076`", ",", 
   "1.3323202936663434`", ",", "1.3323202936663434`", ",", 
   "1.3323202936663434`", ",", "1.3323202936663434`", ",", 
   "1.3323202936663434`", ",", "1.3323202936663434`", ",", 
   "1.3323202936663434`", ",", "1.3323202936663434`", ",", 
   "1.3323202936663434`", ",", "1.3323202936663434`", ",", 
   "1.3323202936663434`", ",", "1.3323202936663434`", ",", 
   "1.3323202936663434`", ",", "1.3323202936663434`", ",", 
   "1.3323202936663434`", ",", "1.3329273152381695`", ",", 
   "1.3329273152381695`", ",", "1.3329273152381695`", ",", 
   "1.3329273152381695`", ",", "1.3329273152381695`", ",", 
   "1.3329273152381695`", ",", "1.3329273152381695`", ",", 
   "1.3329273152381695`", ",", "1.3329273152381695`", ",", 
   "1.3329273152381695`", ",", "1.3329273152381695`", ",", 
   "1.3329273152381695`", ",", "1.3329273152381695`", ",", 
   "1.3329273152381695`", ",", "1.3329273152381695`", ",", 
   "1.333680744580474`", ",", "1.333680744580474`", ",", "1.333680744580474`",
    ",", "1.333680744580474`", ",", "1.333680744580474`", ",", 
   "1.3354839744654448`", ",", "1.3354839744654448`", ",", 
   "1.3354839744654448`", ",", "1.3354839744654448`", ",", 
   "1.3354839744654448`", ",", "1.3354839744654448`", ",", 
   "1.3354839744654448`", ",", "1.3354839744654448`", ",", 
   "1.3354839744654448`", ",", "1.3354839744654448`", ",", 
   "1.3367188943712518`", ",", "1.3377694621785694`", ",", 
   "1.3377694621785694`", ",", "1.3377694621785694`", ",", 
   "1.3377694621785694`", ",", "1.3397964223618226`", ",", 
   "1.3397964223618226`", ",", "1.3397964223618226`", ",", 
   "1.3397964223618226`", ",", "1.3397964223618226`", ",", 
   "1.3397964223618226`", ",", "1.3397964223618226`", ",", 
   "1.3397964223618226`", ",", "1.3397964223618226`", ",", 
   "1.3397964223618226`", ",", "1.3397964223618226`", ",", 
   "1.3397964223618226`", ",", "1.341507990507559`", ",", 
   "1.341507990507559`", ",", "1.341858179776665`", ",", "1.341858179776665`",
    ",", "1.341858179776665`", ",", "1.3420047272871471`", ",", 
   "1.3420047272871471`", ",", "1.3420047272871471`", ",", 
   "1.3420047272871471`", ",", "1.3420047272871471`", ",", 
   "1.3420047272871471`", ",", "1.3429882580515766`", ",", 
   "1.3429882580515766`", ",", "1.3429882580515766`", ",", 
   "1.3429882580515766`", ",", "1.3429882580515766`", ",", 
   "1.3429882580515766`", ",", "1.3429882580515766`", ",", 
   "1.3431140786076285`", ",", "1.3431140786076285`", ",", 
   "1.3431140786076285`", ",", "1.3431140786076285`", ",", 
   "1.3431140786076285`", ",", "1.3431140786076285`", ",", 
   "1.3431140786076285`", ",", "1.3431140786076285`", ",", 
   "1.3431140786076285`", ",", "1.3439500181391968`", ",", 
   "1.3439500181391968`", ",", "1.3439500181391968`", ",", 
   "1.3439500181391968`", ",", "1.3439500181391968`", ",", 
   "1.3439500181391968`", ",", "1.3439500181391968`", ",", 
   "1.3439500181391968`", ",", "1.3439500181391968`", ",", 
   "1.3439500181391968`", ",", "1.3439500181391968`", ",", 
   "1.3439717888160059`", ",", "1.3439717888160059`", ",", 
   "1.3439717888160059`", ",", "1.3439717888160059`", ",", 
   "1.3439717888160059`", ",", "1.3439717888160059`", ",", 
   "1.3439717888160059`", ",", "1.3439717888160059`", ",", 
   "1.345716713418858`", ",", "1.345716713418858`", ",", "1.345716713418858`",
    ",", "1.345716713418858`", ",", "1.345716713418858`", ",", 
   "1.345716713418858`", ",", "1.345716713418858`", ",", "1.345716713418858`",
    ",", "1.345716713418858`", ",", "1.345716713418858`", ",", 
   "1.345716713418858`", ",", "1.345716713418858`", ",", 
   "1.3463697661063752`", ",", "1.3463697661063752`", ",", 
   "1.3463697661063752`", ",", "1.3463697661063752`", ",", 
   "1.3463697661063752`", ",", "1.3463697661063752`", ",", 
   "1.3463697661063752`", ",", "1.3463697661063752`", ",", 
   "1.3463697661063752`", ",", "1.3463697661063752`", ",", 
   "1.3475578400867094`", ",", "1.3475578400867094`", ",", 
   "1.3475578400867094`", ",", "1.3475578400867094`", ",", 
   "1.3475578400867094`", ",", "1.3475578400867094`", ",", 
   "1.3475578400867094`", ",", "1.3475578400867094`", ",", 
   "1.3475578400867094`", ",", "1.3475578400867094`", ",", 
   "1.3475578400867094`", ",", "1.3475578400867094`", ",", 
   "1.3475578400867094`", ",", "1.3493989667545612`", ",", 
   "1.3493989667545612`", ",", "1.3493989667545612`", ",", 
   "1.3493989667545612`", ",", "1.3493989667545612`", ",", 
   "1.3493989667545612`", ",", "1.3493989667545612`", ",", 
   "1.3493989667545612`", ",", "1.3493989667545612`", ",", 
   "1.3493989667545612`", ",", "1.3493989667545612`", ",", 
   "1.3493989667545612`", ",", "1.3493989667545612`", ",", 
   "1.3493989667545612`", ",", "1.3515099646367197`", ",", 
   "1.3515099646367197`", ",", "1.3515099646367197`", ",", 
   "1.3515099646367197`", ",", "1.3515099646367197`", ",", 
   "1.3515099646367197`", ",", "1.3515099646367197`", ",", 
   "1.3515099646367197`", ",", "1.3515099646367197`", ",", 
   "1.3515099646367197`", ",", "1.3515099646367197`", ",", 
   "1.3515099646367197`", ",", "1.3521182191521521`", ",", 
   "1.3521182191521521`", ",", "1.3521182191521521`", ",", 
   "1.3521182191521521`", ",", "1.3521182191521521`", ",", 
   "1.3521182191521521`", ",", "1.3521182191521521`", ",", 
   "1.3521182191521521`", ",", "1.3521182191521521`", ",", 
   "1.3521182191521521`", ",", "1.3521182191521521`", ",", 
   "1.3521182191521521`", ",", "1.3521182191521521`", ",", 
   "1.3521182191521521`", ",", "1.3521182191521521`", ",", 
   "1.3521182191521521`", ",", "1.3525189967510443`", ",", 
   "1.3525189967510443`", ",", "1.3525189967510443`", ",", 
   "1.3525189967510443`", ",", "1.3525189967510443`", ",", 
   "1.3525189967510443`", ",", "1.354263976288661`", ",", 
   "1.354263976288661`", ",", "1.354263976288661`", ",", "1.354263976288661`",
    ",", "1.354263976288661`", ",", "1.354263976288661`", ",", 
   "1.354263976288661`", ",", "1.354263976288661`", ",", "1.354263976288661`",
    ",", "1.354263976288661`", ",", "1.354263976288661`", ",", 
   "1.354263976288661`", ",", "1.354263976288661`", ",", "1.354263976288661`",
    ",", "1.354263976288661`", ",", "1.354263976288661`", ",", 
   "1.354263976288661`", ",", "1.354263976288661`", ",", 
   "1.3551586326398175`", ",", "1.3551586326398175`", ",", 
   "1.3551586326398175`", ",", "1.3551586326398175`", ",", 
   "1.3551586326398175`", ",", "1.3551586326398175`", ",", 
   "1.3551586326398175`", ",", "1.3551586326398175`", ",", 
   "1.3551586326398175`", ",", "1.3566501631670647`", ",", 
   "1.3566501631670647`", ",", "1.3566501631670647`", ",", 
   "1.3566501631670647`", ",", "1.3566501631670647`", ",", 
   "1.3566501631670647`", ",", "1.3566501631670647`", ",", 
   "1.3566501631670647`", ",", "1.3566501631670647`", ",", 
   "1.3566501631670647`", ",", "1.3566501631670647`", ",", 
   "1.3566501631670647`", ",", "1.3566501631670647`", ",", 
   "1.3566501631670647`", ",", "1.3567490137327844`", ",", 
   "1.3567490137327844`", ",", "1.3567490137327844`", ",", 
   "1.3567490137327844`", ",", "1.3567490137327844`", ",", 
   "1.3567490137327844`", ",", "1.3567490137327844`", ",", 
   "1.3567490137327844`", ",", "1.3567490137327844`", ",", 
   "1.3567490137327844`", ",", "1.3567490137327844`", ",", 
   "1.3567490137327844`", ",", "1.3567490137327844`", ",", 
   "1.3567490137327844`", ",", "1.3567490137327844`", ",", 
   "1.3567490137327844`", ",", "1.3567490137327844`", ",", 
   "1.358163684723671`", ",", "1.358163684723671`", ",", "1.358163684723671`",
    ",", "1.358163684723671`", ",", "1.358163684723671`", ",", 
   "1.358163684723671`", ",", "1.358163684723671`", ",", "1.358163684723671`",
    ",", "1.358163684723671`", ",", "1.358163684723671`", ",", 
   "1.358163684723671`", ",", "1.358163684723671`", ",", "1.358163684723671`",
    ",", "1.358163684723671`", ",", "1.358163684723671`", ",", 
   "1.3587237105206782`", ",", "1.3587237105206782`", ",", 
   "1.3587237105206782`", ",", "1.3587237105206782`", ",", 
   "1.3587237105206782`", ",", "1.3587237105206782`", ",", 
   "1.3587237105206782`", ",", "1.3587237105206782`", ",", 
   "1.3587237105206782`", ",", "1.3587237105206782`", ",", 
   "1.3587237105206782`", ",", "1.3587237105206782`", ",", 
   "1.3587237105206782`", ",", "1.3587237105206782`", ",", 
   "1.35956032941904`", ",", "1.35956032941904`", ",", "1.35956032941904`", 
   ",", "1.35956032941904`", ",", "1.35956032941904`", ",", 
   "1.35956032941904`", ",", "1.35956032941904`", ",", "1.35956032941904`", 
   ",", "1.35956032941904`", ",", "1.35956032941904`", ",", 
   "1.35956032941904`", ",", "1.35956032941904`", ",", "1.3595783557145575`", 
   ",", "1.3595783557145575`", ",", "1.3595783557145575`", ",", 
   "1.3595783557145575`", ",", "1.3595783557145575`", ",", 
   "1.3595783557145575`", ",", "1.3595783557145575`", ",", 
   "1.3595783557145575`", ",", "1.3595783557145575`", ",", 
   "1.3595783557145575`", ",", "1.3595783557145575`", ",", 
   "1.3595783557145575`", ",", "1.3595783557145575`", ",", 
   "1.362780497793936`", ",", "1.3641381072100482`", ",", 
   "1.3641381072100482`", ",", "1.3641381072100482`", ",", 
   "1.3641381072100482`", ",", "1.3641381072100482`", ",", 
   "1.3641381072100482`", ",", "1.3651216379744777`", ",", 
   "1.3651216379744777`", ",", "1.3651216379744777`", ",", 
   "1.3651216379744777`", ",", "1.3651216379744777`", ",", 
   "1.3651216379744777`", ",", "1.3651216379744777`", ",", 
   "1.3652080694072162`", ",", "1.3652080694072162`", ",", 
   "1.3652080694072162`", ",", "1.3652080694072162`", ",", 
   "1.3652080694072162`", ",", "1.3655208703194428`", ",", 
   "1.3655208703194428`", ",", "1.3655208703194428`", ",", 
   "1.3655208703194428`", ",", "1.3655208703194428`", ",", 
   "1.3655208703194428`", ",", "1.3655208703194428`", ",", 
   "1.3655208703194428`", ",", "1.3655208703194428`", ",", 
   "1.3658784135067148`", ",", "1.3658784135067148`", ",", 
   "1.3658784135067148`", ",", "1.3658784135067148`", ",", 
   "1.3658784135067148`", ",", "1.3658784135067148`", ",", 
   "1.3658784135067148`", ",", "1.3658784135067148`", ",", 
   "1.366044424280748`", ",", "1.366044424280748`", ",", "1.366044424280748`",
    ",", "1.366044424280748`", ",", "1.366044424280748`", ",", 
   "1.366044424280748`", ",", "1.366044424280748`", ",", "1.366044424280748`",
    ",", "1.366044424280748`", ",", "1.366044424280748`", ",", 
   "1.3666302216399244`", ",", "1.3666302216399244`", ",", 
   "1.3666302216399244`", ",", "1.3666302216399244`", ",", 
   "1.3666302216399244`", ",", "1.3666302216399244`", ",", 
   "1.3666302216399244`", ",", "1.3666302216399244`", ",", 
   "1.3666302216399244`", ",", "1.3666302216399244`", ",", 
   "1.3679782733955825`", ",", "1.3679782733955825`", ",", 
   "1.3683969169195855`", ",", "1.3683969169195855`", ",", 
   "1.3683969169195855`", ",", "1.3683969169195855`", ",", 
   "1.3683969169195855`", ",", "1.3683969169195855`", ",", 
   "1.3683969169195855`", ",", "1.3683969169195855`", ",", 
   "1.3683969169195855`", ",", "1.3683969169195855`", ",", 
   "1.3683969169195855`", ",", "1.3692967870053117`", ",", 
   "1.3692967870053117`", ",", "1.3692967870053117`", ",", 
   "1.3692967870053117`", ",", "1.3710943679473395`", ",", 
   "1.3710943679473395`", ",", "1.3710943679473395`", ",", 
   "1.3710943679473395`", ",", "1.3710943679473395`", ",", 
   "1.3710943679473395`", ",", "1.3710943679473395`", ",", 
   "1.3710943679473395`", ",", "1.3710943679473395`", ",", 
   "1.3710943679473395`", ",", "1.3710943679473395`", ",", 
   "1.3710943679473395`", ",", "1.3710943679473395`", ",", 
   "1.3713572489216146`", ",", "1.3713572489216146`", ",", 
   "1.3713572489216146`", ",", "1.3713572489216146`", ",", 
   "1.3713572489216146`", ",", "1.3713572489216146`", ",", 
   "1.3713572489216146`", ",", "1.3713572489216146`", ",", 
   "1.37276736953189`", ",", "1.37276736953189`", ",", "1.372935494615191`", 
   ",", "1.372935494615191`", ",", "1.372935494615191`", ",", 
   "1.372935494615191`", ",", "1.372935494615191`", ",", "1.372935494615191`",
    ",", "1.372935494615191`", ",", "1.372935494615191`", ",", 
   "1.372935494615191`", ",", "1.372935494615191`", ",", "1.372935494615191`",
    ",", "1.372935494615191`", ",", "1.372935494615191`", ",", 
   "1.372935494615191`", ",", "1.372935494615191`", ",", 
   "1.3732515317022016`", ",", "1.3732515317022016`", ",", 
   "1.3732515317022016`", ",", "1.375929839177189`", ",", 
   "1.375929839177189`", ",", "1.375929839177189`", ",", "1.375929839177189`",
    ",", "1.375929839177189`", ",", "1.375929839177189`", ",", 
   "1.375929839177189`", ",", "1.375929839177189`", ",", "1.375929839177189`",
    ",", "1.375929839177189`", ",", "1.3762282422738643`", ",", 
   "1.3762282422738643`", ",", "1.3762282422738643`", ",", 
   "1.3762282422738643`", ",", "1.3762282422738643`", ",", 
   "1.3762282422738643`", ",", "1.3762282422738643`", ",", 
   "1.3762282422738643`", ",", "1.3762282422738643`", ",", 
   "1.3762282422738643`", ",", "1.3762282422738643`", ",", 
   "1.3762282422738643`", ",", "1.3762282422738643`", ",", 
   "1.3762282422738643`", ",", "1.3762282422738643`", ",", 
   "1.3762282422738643`", ",", "1.378947494671455`", ",", 
   "1.378947494671455`", ",", "1.378947494671455`", ",", "1.378947494671455`",
    ",", "1.378947494671455`", ",", "1.378947494671455`", ",", 
   "1.378947494671455`", ",", "1.378947494671455`", ",", "1.378947494671455`",
    ",", "1.378947494671455`", ",", "1.378947494671455`", ",", 
   "1.378947494671455`", ",", "1.378947494671455`", ",", "1.378947494671455`",
    ",", "1.378947494671455`", ",", "1.378947494671455`", ",", 
   "1.378947494671455`", ",", "1.378947494671455`", ",", 
   "1.3810700377075338`", ",", "1.3810700377075338`", ",", 
   "1.3810700377075338`", ",", "1.3810700377075338`", ",", 
   "1.3810700377075338`", ",", "1.3810700377075338`", ",", 
   "1.3810700377075338`", ",", "1.3810700377075338`", ",", 
   "1.3810700377075338`", ",", "1.3810700377075338`", ",", 
   "1.3810700377075338`", ",", "1.3814325321155785`", ",", 
   "1.3814325321155785`", ",", "1.3814325321155785`", ",", 
   "1.3814325321155785`", ",", "1.3814325321155785`", ",", 
   "1.3814325321155785`", ",", "1.3814325321155785`", ",", 
   "1.3814325321155785`", ",", "1.3814325321155785`", ",", 
   "1.3814325321155785`", ",", "1.3814325321155785`", ",", 
   "1.3814325321155785`", ",", "1.3814325321155785`", ",", 
   "1.3814325321155785`", ",", "1.3840463215777865`", ",", 
   "1.3840463215777865`", ",", "1.3840463215777865`", ",", 
   "1.3840463215777865`", ",", "1.3840463215777865`", ",", 
   "1.3840463215777865`", ",", "1.3840463215777865`", ",", 
   "1.3842568498673167`", ",", "1.3842568498673167`", ",", 
   "1.3842568498673167`", ",", "1.3842568498673167`", ",", 
   "1.3842568498673167`", ",", "1.3842568498673167`", ",", 
   "1.3842568498673167`", ",", "1.3842568498673167`", ",", 
   "1.3842568498673167`", ",", "1.3842568498673167`", ",", 
   "1.3842568498673167`", ",", "1.3842568498673167`", ",", 
   "1.3842568498673167`", ",", "1.384380513516399`", ",", 
   "1.384380513516399`", ",", "1.384380513516399`", ",", "1.384380513516399`",
    ",", "1.384380513516399`", ",", "1.384380513516399`", ",", 
   "1.384380513516399`", ",", "1.384380513516399`", ",", "1.384380513516399`",
    ",", "1.384380513516399`", ",", "1.384380513516399`", ",", 
   "1.384380513516399`", ",", "1.385671520858203`", ",", "1.385671520858203`",
    ",", "1.385671520858203`", ",", "1.385671520858203`", ",", 
   "1.385671520858203`", ",", "1.385671520858203`", ",", "1.385671520858203`",
    ",", "1.385671520858203`", ",", "1.385671520858203`", ",", 
   "1.385671520858203`", ",", "1.385671520858203`", ",", 
   "1.3857190824551204`", ",", "1.3857190824551204`", ",", 
   "1.3857190824551204`", ",", "1.3857190824551204`", ",", 
   "1.3857190824551204`", ",", "1.3857190824551204`", ",", 
   "1.3857190824551204`", ",", "1.3862714871329493`", ",", 
   "1.3862714871329493`", ",", "1.3862714871329493`", ",", 
   "1.3862714871329493`", ",", "1.3862714871329493`", ",", 
   "1.3862714871329493`", ",", "1.3864540608700124`", ",", 
   "1.3864540608700124`", ",", "1.3864540608700124`", ",", 
   "1.3864540608700124`", ",", "1.3864540608700124`", ",", 
   "1.3864540608700124`", ",", "1.3864540608700124`", ",", 
   "1.3864540608700124`", ",", "1.3864540608700124`", ",", 
   "1.3864540608700124`", ",", "1.3864540608700124`", ",", 
   "1.3864540608700124`", ",", "1.3864720871655298`", ",", 
   "1.3864720871655298`", ",", "1.3864720871655298`", ",", 
   "1.3864720871655298`", ",", "1.3864720871655298`", ",", 
   "1.3864720871655298`", ",", "1.3864720871655298`", ",", 
   "1.3864720871655298`", ",", "1.3864720871655298`", ",", 
   "1.3864720871655298`", ",", "1.3864720871655298`", ",", 
   "1.3870282626651864`", ",", "1.3870282626651864`", ",", 
   "1.3870282626651864`", ",", "1.3870282626651864`", ",", 
   "1.3870282626651864`", ",", "1.3870282626651864`", ",", 
   "1.3870282626651864`", ",", "1.3870282626651864`", ",", 
   "1.387654250242344`", ",", "1.387654250242344`", ",", "1.387654250242344`",
    ",", "1.387654250242344`", ",", "1.387654250242344`", ",", 
   "1.387654250242344`", ",", "1.387654250242344`", ",", "1.387654250242344`",
    ",", "1.387654250242344`", ",", "1.3877850381974235`", ",", 
   "1.3877850381974235`", ",", "1.3877850381974235`", ",", 
   "1.3877850381974235`", ",", "1.3877850381974235`", ",", 
   "1.3877850381974235`", ",", "1.3877850381974235`", ",", 
   "1.3877850381974235`", ",", "1.3890370133517387`", ",", 
   "1.3890370133517387`", ",", "1.3890370133517387`", ",", 
   "1.3890370133517387`", ",", "1.3890370133517387`", ",", 
   "1.3890370133517387`", ",", "1.3890370133517387`", ",", 
   "1.3890370133517387`", ",", "1.3890370133517387`", ",", 
   "1.3890370133517387`", ",", "1.3890370133517387`", ",", 
   "1.3910771204203132`", ",", "1.3910771204203132`", ",", 
   "1.3910771204203132`", ",", "1.3910771204203132`", ",", 
   "1.3910771204203132`", ",", "1.3910771204203132`", ",", 
   "1.3910771204203132`", ",", "1.3910771204203132`", ",", 
   "1.3910771204203132`", ",", "1.3910771204203132`", ",", 
   "1.3910771204203132`", ",", "1.3910771204203132`", ",", 
   "1.3937745714480672`", ",", "1.3937745714480672`", ",", 
   "1.3937745714480672`", ",", "1.3937745714480672`", ",", 
   "1.3937745714480672`", ",", "1.3937745714480672`", ",", 
   "1.3937745714480672`", ",", "1.3937745714480672`", ",", 
   "1.3937745714480672`", ",", "1.3937745714480672`", ",", 
   "1.3937745714480672`", ",", "1.3937745714480672`", ",", 
   "1.3937745714480672`", ",", "1.3956044973515613`", ",", 
   "1.3956044973515613`", ",", "1.3956044973515613`", ",", 
   "1.3956044973515613`", ",", "1.3956044973515613`", ",", 
   "1.3956044973515613`", ",", "1.3956044973515613`", ",", 
   "1.3956044973515613`", ",", "1.3956044973515613`", ",", 
   "1.3964720224758214`", ",", "1.3964720224758214`", ",", 
   "1.3964720224758214`", ",", "1.3964720224758214`", ",", 
   "1.3964720224758214`", ",", "1.3964720224758214`", ",", 
   "1.3964720224758214`", ",", "1.3964720224758214`", ",", 
   "1.3964720224758214`", ",", "1.3964720224758214`", ",", 
   "1.3964720224758214`", ",", "1.3964720224758214`", ",", 
   "1.3964720224758214`", ",", "1.3964720224758214`", ",", 
   "1.3964720224758214`", ",", "1.3967353942339584`", ",", 
   "1.3967353942339584`", ",", "1.3967353942339584`", ",", 
   "1.3967353942339584`", ",", "1.3967353942339584`", ",", 
   "1.3967353942339584`", ",", "1.3988289729545742`", ",", 
   "1.3988289729545742`", ",", "1.3997647701344942`", ",", 
   "1.3997647701344942`", ",", "1.3997647701344942`", ",", 
   "1.3997647701344942`", ",", "1.3997647701344942`", ",", 
   "1.3997647701344942`", ",", "1.3997647701344942`", ",", 
   "1.3997647701344942`", ",", "1.3997647701344942`", ",", 
   "1.3997647701344942`", ",", "1.3997647701344942`", ",", 
   "1.3997647701344942`", ",", "1.3997647701344942`", ",", 
   "1.3997647701344942`", ",", "1.3997647701344942`", ",", 
   "1.3997647701344942`", ",", "1.4006901389308484`", ",", 
   "1.4006901389308484`", ",", "1.4006901389308484`", ",", 
   "1.4006901389308484`", ",", "1.4006901389308484`", ",", 
   "1.4020089233190598`", ",", "1.4020089233190598`", ",", 
   "1.4020089233190598`", ",", "1.4020089233190598`", ",", 
   "1.4020089233190598`", ",", "1.4020089233190598`", ",", 
   "1.4020089233190598`", ",", "1.403057517793167`", ",", 
   "1.403057517793167`", ",", "1.403057517793167`", ",", "1.403057517793167`",
    ",", "1.403057517793167`", ",", "1.403057517793167`", ",", 
   "1.403057517793167`", ",", "1.403057517793167`", ",", "1.403057517793167`",
    ",", "1.403057517793167`", ",", "1.403057517793167`", ",", 
   "1.403057517793167`", ",", "1.403057517793167`", ",", "1.403057517793167`",
    ",", "1.403057517793167`", ",", "1.404026748556221`", ",", 
   "1.404026748556221`", ",", "1.404026748556221`", ",", 
   "1.4045109107265326`", ",", "1.4045109107265326`", ",", 
   "1.4045109107265326`", ",", "1.4045109107265326`", ",", 
   "1.4054899122480027`", ",", "1.4054899122480027`", ",", 
   "1.4054899122480027`", ",", "1.4054899122480027`", ",", 
   "1.4054899122480027`", ",", "1.4054899122480027`", ",", 
   "1.4054899122480027`", ",", "1.4054899122480027`", ",", 
   "1.4054899122480027`", ",", "1.4061160504983725`", ",", 
   "1.4061160504983725`", ",", "1.4061160504983725`", ",", 
   "1.4061160504983725`", ",", "1.4061160504983725`", ",", 
   "1.4061160504983725`", ",", "1.4061160504983725`", ",", 
   "1.4061160504983725`", ",", "1.4061160504983725`", ",", 
   "1.4061160504983725`", ",", "1.4061160504983725`", ",", 
   "1.407920501885821`", ",", "1.407920501885821`", ",", "1.407920501885821`",
    ",", "1.407920501885821`", ",", "1.407920501885821`", ",", 
   "1.407920501885821`", ",", "1.408677277418058`", ",", "1.408677277418058`",
    ",", "1.408677277418058`", ",", "1.408677277418058`", ",", 
   "1.408677277418058`", ",", "1.408677277418058`", ",", "1.408677277418058`",
    ",", "1.408677277418058`", ",", "1.408800388056868`", ",", 
   "1.408800388056868`", ",", "1.408800388056868`", ",", "1.408800388056868`",
    ",", "1.408800388056868`", ",", "1.408800388056868`", ",", 
   "1.408800388056868`", ",", "1.408800388056868`", ",", "1.408800388056868`",
    ",", "1.408800388056868`", ",", "1.408800388056868`", ",", 
   "1.4089403682501107`", ",", "1.4089403682501107`", ",", 
   "1.4089403682501107`", ",", "1.4089403682501107`", ",", 
   "1.4089403682501107`", ",", "1.4089403682501107`", ",", 
   "1.4089403682501107`", ",", "1.4089403682501107`", ",", 
   "1.4089403682501107`", ",", "1.4089403682501107`", ",", 
   "1.4089403682501107`", ",", "1.4089403682501107`", ",", 
   "1.4093310712319027`", ",", "1.4093310712319027`", ",", 
   "1.4093310712319027`", ",", "1.4093310712319027`", ",", 
   "1.4093310712319027`", ",", "1.4093310712319027`", ",", 
   "1.4093310712319027`", ",", "1.4093310712319027`", ",", 
   "1.4097980597153814`", ",", "1.4097980597153814`", ",", 
   "1.4097980597153814`", ",", "1.4097980597153814`", ",", 
   "1.4097980597153814`", ",", "1.4097980597153814`", ",", 
   "1.4097980597153814`", ",", "1.4097980597153814`", ",", 
   "1.4097980597153814`", ",", "1.4097980597153814`", ",", 
   "1.411180822824776`", ",", "1.411180822824776`", ",", "1.411180822824776`",
    ",", "1.411180822824776`", ",", "1.411180822824776`", ",", 
   "1.411180822824776`", ",", "1.411180822824776`", ",", "1.411180822824776`",
    ",", "1.411180822824776`", ",", "1.411180822824776`", ",", 
   "1.411180822824776`", ",", "1.411764686001849`", ",", "1.411764686001849`",
    ",", "1.411764686001849`", ",", "1.411764686001849`", ",", 
   "1.411764686001849`", ",", "1.411764686001849`", ",", "1.411764686001849`",
    ",", "1.411764686001849`", ",", "1.411764686001849`", ",", 
   "1.411764686001849`", ",", "1.411764686001849`", ",", 
   "1.4121108638657331`", ",", "1.4121108638657331`", ",", 
   "1.4121108638657331`", ",", "1.4121108638657331`", ",", 
   "1.4121108638657331`", ",", "1.4121108638657331`", ",", 
   "1.4121108638657331`", ",", "1.4121108638657331`", ",", 
   "1.4121108638657331`", ",", "1.4121108638657331`", ",", 
   "1.4121108638657331`", ",", "1.4121108638657331`", ",", 
   "1.4125652523091754`", ",", "1.4125652523091754`", ",", 
   "1.4125652523091754`", ",", "1.4125652523091754`", ",", 
   "1.4125652523091754`", ",", "1.4125652523091754`", ",", 
   "1.4125652523091754`", ",", "1.4125652523091754`", ",", 
   "1.4125652523091754`", ",", "1.4133658186165023`", ",", 
   "1.4133658186165023`", ",", "1.4133658186165023`", ",", 
   "1.4133658186165023`", ",", "1.4133658186165023`", ",", 
   "1.4133658186165023`", ",", "1.4133658186165023`", ",", 
   "1.4133658186165023`", ",", "1.4133658186165023`", ",", 
   "1.4133658186165023`", ",", "1.4133658186165023`", ",", 
   "1.4133658186165023`", ",", "1.4136056295464983`", ",", 
   "1.4136056295464983`", ",", "1.4136056295464983`", ",", 
   "1.4136056295464983`", ",", "1.4136056295464983`", ",", 
   "1.4136056295464983`", ",", "1.4136056295464983`", ",", 
   "1.4136056295464983`", ",", "1.4136056295464983`", ",", 
   "1.4136056295464983`", ",", "1.4136056295464983`", ",", 
   "1.4136056295464983`", ",", "1.414697995975232`", ",", 
   "1.414697995975232`", ",", "1.414697995975232`", ",", "1.414697995975232`",
    ",", "1.414697995975232`", ",", "1.414697995975232`", ",", 
   "1.414697995975232`", ",", "1.4154951064232688`", ",", 
   "1.4154951064232688`", ",", "1.4154951064232688`", ",", 
   "1.4154951064232688`", ",", "1.4154951064232688`", ",", 
   "1.4154951064232688`", ",", "1.4154951064232688`", ",", "1.4166877802274`",
    ",", "1.4166877802274`", ",", "1.4166877802274`", ",", "1.4166877802274`",
    ",", "1.4166877802274`", ",", "1.4166877802274`", ",", "1.4166877802274`",
    ",", "1.4166877802274`", ",", "1.4166877802274`", ",", "1.4166877802274`",
    ",", "1.4166877802274`", ",", "1.4166877802274`", ",", "1.4166877802274`",
    ",", "1.4193852312551543`", ",", "1.4193852312551543`", ",", 
   "1.4193852312551543`", ",", "1.4193852312551543`", ",", 
   "1.4193852312551543`", ",", "1.4193852312551543`", ",", 
   "1.4193852312551543`", ",", "1.4193852312551543`", ",", 
   "1.4193852312551543`", ",", "1.4193852312551543`", ",", 
   "1.4193852312551543`", ",", "1.4193852312551543`", ",", 
   "1.4193852312551543`", ",", "1.4193852312551543`", ",", 
   "1.4236978861446832`", ",", "1.4236978861446832`", ",", 
   "1.4236978861446832`", ",", "1.4236978861446832`", ",", 
   "1.4236978861446832`", ",", "1.4236978861446832`", ",", 
   "1.4236978861446832`", ",", "1.4236978861446832`", ",", 
   "1.4236978861446832`", ",", "1.4236978861446832`", ",", 
   "1.4236978861446832`", ",", "1.4236978861446832`", ",", 
   "1.4236978861446832`", ",", "1.4236978861446832`", ",", 
   "1.4236978861446832`", ",", "1.4236978861446832`", ",", 
   "1.42538052131971`", ",", "1.42538052131971`", ",", "1.42538052131971`", 
   ",", "1.42538052131971`", ",", "1.42538052131971`", ",", 
   "1.42538052131971`", ",", "1.42538052131971`", ",", "1.4269906338033558`", 
   ",", "1.4269906338033558`", ",", "1.4269906338033558`", ",", 
   "1.4269906338033558`", ",", "1.4269906338033558`", ",", 
   "1.4269906338033558`", ",", "1.4269906338033558`", ",", 
   "1.4269906338033558`", ",", "1.4269906338033558`", ",", 
   "1.4269906338033558`", ",", "1.4269906338033558`", ",", 
   "1.4269906338033558`", ",", "1.4269906338033558`", ",", 
   "1.4269906338033558`", ",", "1.4273767428112372`", ",", 
   "1.4273767428112372`", ",", "1.4273767428112372`", ",", 
   "1.4273767428112372`", ",", "1.4273767428112372`", ",", 
   "1.4273767428112372`", ",", "1.4295695166386926`", ",", 
   "1.4295695166386926`", ",", "1.4295695166386926`", ",", 
   "1.4295695166386926`", ",", "1.4295695166386926`", ",", 
   "1.4295695166386926`", ",", "1.4302233104525373`", ",", 
   "1.4302233104525373`", ",", "1.4302233104525373`", ",", 
   "1.4302233104525373`", ",", "1.4302233104525373`", ",", 
   "1.4302233104525373`", ",", "1.4306673133736596`", ",", 
   "1.4306673133736596`", ",", "1.4306673133736596`", ",", 
   "1.4306673133736596`", ",", "1.4306673133736596`", ",", 
   "1.4306673133736596`", ",", "1.4306673133736596`", ",", 
   "1.4306673133736596`", ",", "1.4306673133736596`", ",", 
   "1.4306673133736596`", ",", "1.4306673133736596`", ",", 
   "1.4307741225479893`", ",", "1.4307741225479893`", ",", 
   "1.4307741225479893`", ",", "1.4307741225479893`", ",", 
   "1.4307741225479893`", ",", "1.4307741225479893`", ",", 
   "1.4307741225479893`", ",", "1.4307741225479893`", ",", 
   "1.4311975146069211`", ",", "1.4311975146069211`", ",", 
   "1.4311975146069211`", ",", "1.4311975146069211`", ",", 
   "1.4311975146069211`", ",", "1.431447074468253`", ",", 
   "1.431447074468253`", ",", "1.431447074468253`", ",", "1.431447074468253`",
    ",", "1.431447074468253`", ",", "1.431447074468253`", ",", 
   "1.431447074468253`", ",", "1.431447074468253`", ",", "1.431447074468253`",
    ",", "1.4317849472872082`", ",", "1.4317849472872082`", ",", 
   "1.4317849472872082`", ",", "1.4317849472872082`", ",", 
   "1.4317849472872082`", ",", "1.4317849472872082`", ",", 
   "1.4333246322978133`", ",", "1.4333246322978133`", ",", 
   "1.4333246322978133`", ",", "1.4333246322978133`", ",", 
   "1.4333246322978133`", ",", "1.4333246322978133`", ",", 
   "1.4333246322978133`", ",", "1.4333246322978133`", ",", 
   "1.4333246322978133`", ",", "1.4333246322978133`", ",", 
   "1.4336159987394035`", ",", "1.4336159987394035`", ",", 
   "1.4336159987394035`", ",", "1.4336159987394035`", ",", 
   "1.4336159987394035`", ",", "1.4336159987394035`", ",", 
   "1.4336159987394035`", ",", "1.4336159987394035`", ",", 
   "1.4341097779904959`", ",", "1.4341097779904959`", ",", 
   "1.4341097779904959`", ",", "1.4341097779904959`", ",", 
   "1.4341097779904959`", ",", "1.4341097779904959`", ",", 
   "1.4341097779904959`", ",", "1.4341097779904959`", ",", 
   "1.4341097779904959`", ",", "1.4341097779904959`", ",", 
   "1.4341097779904959`", ",", "1.4342266917883535`", ",", 
   "1.4342266917883535`", ",", "1.4342266917883535`", ",", 
   "1.4350182864026055`", ",", "1.4350182864026055`", ",", 
   "1.4350182864026055`", ",", "1.4350182864026055`", ",", 
   "1.4357494390195356`", ",", "1.4357494390195356`", ",", 
   "1.4357494390195356`", ",", "1.4357494390195356`", ",", 
   "1.4357494390195356`", ",", "1.4357494390195356`", ",", 
   "1.4357494390195356`", ",", "1.4357494390195356`", ",", 
   "1.4357494390195356`", ",", "1.4357494390195356`", ",", 
   "1.4357494390195356`", ",", "1.4357494390195356`", ",", 
   "1.4369264745482688`", ",", "1.4369264745482688`", ",", 
   "1.4369264745482688`", ",", "1.4369264745482688`", ",", 
   "1.4369264745482688`", ",", "1.4369264745482688`", ",", 
   "1.4369264745482688`", ",", "1.4369264745482688`", ",", 
   "1.4369264745482688`", ",", "1.4369340957422339`", ",", 
   "1.4369340957422339`", ",", "1.4369340957422339`", ",", 
   "1.4369340957422339`", ",", "1.4369340957422339`", ",", 
   "1.4369340957422339`", ",", "1.4369340957422339`", ",", 
   "1.4369340957422339`", ",", "1.4369340957422339`", ",", 
   "1.4369340957422339`", ",", "1.4391460377367284`", ",", 
   "1.4391460377367284`", ",", "1.4391460377367284`", ",", 
   "1.4391460377367284`", ",", "1.4391460377367284`", ",", 
   "1.4391460377367284`", ",", "1.4391460377367284`", ",", 
   "1.4391460377367284`", ",", "1.4392162893535851`", ",", 
   "1.4392162893535851`", ",", "1.4392162893535851`", ",", 
   "1.4392162893535851`", ",", "1.4392162893535851`", ",", 
   "1.4392162893535851`", ",", "1.4392162893535851`", ",", 
   "1.4392162893535851`", ",", "1.4392162893535851`", ",", 
   "1.4392162893535851`", ",", "1.4392162893535851`", ",", 
   "1.4392162893535851`", ",", "1.4392162893535851`", ",", 
   "1.43946429982521`", ",", "1.43946429982521`", ",", "1.43946429982521`", 
   ",", "1.43946429982521`", ",", "1.43946429982521`", ",", 
   "1.43946429982521`", ",", "1.43946429982521`", ",", "1.43946429982521`", 
   ",", "1.43946429982521`", ",", "1.43946429982521`", ",", 
   "1.43946429982521`", ",", "1.4399466040440554`", ",", 
   "1.4399466040440554`", ",", "1.4399466040440554`", ",", 
   "1.4399466040440554`", ",", "1.4399466040440554`", ",", 
   "1.4399466040440554`", ",", "1.4399466040440554`", ",", 
   "1.4399466040440554`", ",", "1.4399466040440554`", ",", 
   "1.4422984400344867`", ",", "1.4422984400344867`", ",", 
   "1.4422984400344867`", ",", "1.4422984400344867`", ",", 
   "1.4422984400344867`", ",", "1.4422984400344867`", ",", 
   "1.4422984400344867`", ",", "1.4422984400344867`", ",", 
   "1.4422984400344867`", ",", "1.4422984400344867`", ",", 
   "1.4422984400344867`", ",", "1.4422984400344867`", ",", 
   "1.4422984400344867`", ",", "1.4422984400344867`", ",", 
   "1.4422984400344867`", ",", "1.4444636941232136`", ",", 
   "1.4444636941232136`", ",", "1.4444636941232136`", ",", 
   "1.4444636941232136`", ",", "1.4444636941232136`", ",", 
   "1.4452711303914172`", ",", "1.4452711303914172`", ",", 
   "1.4452711303914172`", ",", "1.4452711303914172`", ",", 
   "1.4452711303914172`", ",", "1.4452711303914172`", ",", 
   "1.4466110949240159`", ",", "1.4466110949240159`", ",", 
   "1.4466110949240159`", ",", "1.4466110949240159`", ",", 
   "1.4466110949240159`", ",", "1.4466110949240159`", ",", 
   "1.4466110949240159`", ",", "1.4466110949240159`", ",", 
   "1.4466110949240159`", ",", "1.4466110949240159`", ",", 
   "1.4466110949240159`", ",", "1.4466110949240159`", ",", 
   "1.4466110949240159`", ",", "1.4466110949240159`", ",", 
   "1.4466110949240159`", ",", "1.4466110949240159`", ",", 
   "1.4466110949240159`", ",", "1.4509237498135448`", ",", 
   "1.4509237498135448`", ",", "1.4509237498135448`", ",", 
   "1.4509237498135448`", ",", "1.4509237498135448`", ",", 
   "1.4509237498135448`", ",", "1.4509237498135448`", ",", 
   "1.4509237498135448`", ",", "1.4509237498135448`", ",", 
   "1.4509237498135448`", ",", "1.4509237498135448`", ",", 
   "1.4510266930279863`", ",", "1.4510266930279863`", ",", 
   "1.4510266930279863`", ",", "1.4510266930279863`", ",", 
   "1.4510266930279863`", ",", "1.4510266930279863`", ",", 
   "1.4515775051234385`", ",", "1.4515775051234385`", ",", 
   "1.4515775051234385`", ",", "1.4515775051234385`", ",", 
   "1.4515775051234385`", ",", "1.4515775051234385`", ",", 
   "1.4521283172188908`", ",", "1.4521283172188908`", ",", 
   "1.4521283172188908`", ",", "1.4521283172188908`", ",", 
   "1.4521283172188908`", ",", "1.4521283172188908`", ",", 
   "1.4521283172188908`", ",", "1.4521283172188908`", ",", 
   "1.4531286569050894`", ",", "1.4531286569050894`", ",", 
   "1.4531286569050894`", ",", "1.4531286569050894`", ",", 
   "1.4531286569050894`", ",", "1.4531286569050894`", ",", 
   "1.4531286569050894`", ",", "1.4531286569050894`", ",", 
   "1.4531286569050894`", ",", "1.4535066078111107`", ",", 
   "1.4535066078111107`", ",", "1.4535066078111107`", ",", 
   "1.4535066078111107`", ",", "1.4535066078111107`", ",", 
   "1.4535066078111107`", ",", "1.4535066078111107`", ",", 
   "1.4535066078111107`", ",", "1.4546004293838484`", ",", 
   "1.4546004293838484`", ",", "1.4546004293838484`", ",", 
   "1.4546004293838484`", ",", "1.4546004293838484`", ",", 
   "1.4546004293838484`", ",", "1.4546004293838484`", ",", 
   "1.4546004293838484`", ",", "1.4546004293838484`", ",", 
   "1.4546004293838484`", ",", "1.4550062147346496`", ",", 
   "1.4550062147346496`", ",", "1.4550062147346496`", ",", 
   "1.4550062147346496`", ",", "1.4550062147346496`", ",", 
   "1.4550062147346496`", ",", "1.4550062147346496`", ",", 
   "1.4550062147346496`", ",", "1.4550062147346496`", ",", 
   "1.4550062147346496`", ",", "1.4571321151390522`", ",", 
   "1.4571321151390522`", ",", "1.4571321151390522`", ",", 
   "1.4571321151390522`", ",", "1.4580250549620013`", ",", 
   "1.4580250549620013`", ",", "1.4580250549620013`", ",", 
   "1.4580250549620013`", ",", "1.4580250549620013`", ",", 
   "1.4580250549620013`", ",", "1.4580250549620013`", ",", 
   "1.4580250549620013`", ",", "1.4580250549620013`", ",", 
   "1.4580250549620013`", ",", "1.4580250549620013`", ",", 
   "1.4580250549620013`", ",", "1.4586610408657827`", ",", 
   "1.4586610408657827`", ",", "1.4586610408657827`", ",", 
   "1.4586610408657827`", ",", "1.4586610408657827`", ",", 
   "1.4586610408657827`", ",", "1.4586610408657827`", ",", 
   "1.4586610408657827`", ",", "1.4609528869347363`", ",", 
   "1.4609528869347363`", ",", "1.4609528869347363`", ",", 
   "1.4609528869347363`", ",", "1.4609528869347363`", ",", 
   "1.4614919052960507`", ",", "1.4614919052960507`", ",", 
   "1.4614919052960507`", ",", "1.4614919052960507`", ",", 
   "1.4614919052960507`", ",", "1.4614919052960507`", ",", 
   "1.4614919052960507`", ",", "1.4614919052960507`", ",", 
   "1.4614919052960507`", ",", "1.4614919052960507`", ",", 
   "1.4614919052960507`", ",", "1.4614919052960507`", ",", 
   "1.4614919052960507`", ",", "1.4614919052960507`", ",", 
   "1.46155064543519`", ",", "1.46155064543519`", ",", "1.46155064543519`", 
   ",", "1.46155064543519`", ",", "1.46155064543519`", ",", 
   "1.4617420852308043`", ",", "1.4617420852308043`", ",", 
   "1.4617420852308043`", ",", "1.4617420852308043`", ",", 
   "1.4617420852308043`", ",", "1.4617420852308043`", ",", 
   "1.4617420852308043`", ",", "1.4617420852308043`", ",", 
   "1.4617420852308043`", ",", "1.462103505482619`", ",", 
   "1.462103505482619`", ",", "1.462103505482619`", ",", "1.462103505482619`",
    ",", "1.462103505482619`", ",", "1.462103505482619`", ",", 
   "1.462103505482619`", ",", "1.462103505482619`", ",", "1.462103505482619`",
    ",", "1.4642799105077455`", ",", "1.4642799105077455`", ",", 
   "1.4642799105077455`", ",", "1.4642799105077455`", ",", 
   "1.4642799105077455`", ",", "1.4642799105077455`", ",", 
   "1.4642799105077455`", ",", "1.4642799105077455`", ",", 
   "1.4642799105077455`", ",", "1.4642799105077455`", ",", 
   "1.4643154474771136`", ",", "1.4643154474771136`", ",", 
   "1.4643154474771136`", ",", "1.4643154474771136`", ",", 
   "1.4643154474771136`", ",", "1.4643154474771136`", ",", 
   "1.4643154474771136`", ",", "1.4643154474771136`", ",", 
   "1.4643154474771136`", ",", "1.4643154474771136`", ",", 
   "1.4645674733078788`", ",", "1.4645674733078788`", ",", 
   "1.4645674733078788`", ",", "1.4645674733078788`", ",", 
   "1.4649587556301005`", ",", "1.4649587556301005`", ",", 
   "1.4649587556301005`", ",", "1.4649587556301005`", ",", 
   "1.4649587556301005`", ",", "1.4649587556301005`", ",", 
   "1.4649587556301005`", ",", "1.4649587556301005`", ",", 
   "1.4649587556301005`", ",", "1.4649587556301005`", ",", 
   "1.4649587556301005`", ",", "1.4649587556301005`", ",", 
   "1.4649587556301005`", ",", "1.4649587556301005`", ",", 
   "1.4649587556301005`", ",", "1.4660450852527631`", ",", 
   "1.4660450852527631`", ",", "1.4660450852527631`", ",", 
   "1.4660450852527631`", ",", "1.4660450852527631`", ",", 
   "1.4660450852527631`", ",", "1.4660450852527631`", ",", 
   "1.4660450852527631`", ",", "1.4660450852527631`", ",", 
   "1.4660450852527631`", ",", "1.4660450852527631`", ",", 
   "1.4660450852527631`", ",", "1.4665273894716082`", ",", 
   "1.4665273894716082`", ",", "1.4665273894716082`", ",", 
   "1.4665273894716082`", ",", "1.4665273894716082`", ",", 
   "1.4665273894716082`", ",", "1.4665273894716082`", ",", 
   "1.4665273894716082`", ",", "1.4665273894716082`", ",", 
   "1.4665273894716082`", ",", "1.4697264804987298`", ",", 
   "1.4697264804987298`", ",", "1.4697264804987298`", ",", 
   "1.4697264804987298`", ",", "1.4697264804987298`", ",", 
   "1.4697264804987298`", ",", "1.4697264804987298`", ",", 
   "1.4697264804987298`", ",", "1.4697264804987298`", ",", 
   "1.4697264804987298`", ",", "1.4697264804987298`", ",", 
   "1.4697264804987298`", ",", "1.4697264804987298`", ",", 
   "1.4697264804987298`", ",", "1.4697264804987298`", ",", 
   "1.4697264804987298`", ",", "1.472292031053702`", ",", 
   "1.472292031053702`", ",", "1.472292031053702`", ",", "1.472292031053702`",
    ",", "1.472292031053702`", ",", "1.472842843149154`", ",", 
   "1.472842843149154`", ",", "1.472842843149154`", ",", "1.472842843149154`",
    ",", "1.472842843149154`", ",", "1.472842843149154`", ",", 
   "1.472842843149154`", ",", "1.4732061557441636`", ",", 
   "1.4732061557441636`", ",", "1.4732061557441636`", ",", 
   "1.4732061557441636`", ",", "1.4732061557441636`", ",", 
   "1.4732061557441636`", ",", "1.4732061557441636`", ",", 
   "1.4732061557441636`", ",", "1.4734971151484335`", ",", 
   "1.4734971151484335`", ",", "1.4734971151484335`", ",", 
   "1.4734971151484335`", ",", "1.4734971151484335`", ",", 
   "1.4734971151484335`", ",", "1.4740391353882587`", ",", 
   "1.4740391353882587`", ",", "1.4740391353882587`", ",", 
   "1.4740391353882587`", ",", "1.4740391353882587`", ",", 
   "1.4740391353882587`", ",", "1.4740391353882587`", ",", 
   "1.4740391353882587`", ",", "1.4740391353882587`", ",", 
   "1.4740391353882587`", ",", "1.4740391353882587`", ",", 
   "1.4742190664510288`", ",", "1.4742190664510288`", ",", 
   "1.4742190664510288`", ",", "1.4742190664510288`", ",", 
   "1.4742190664510288`", ",", "1.4746184009783476`", ",", 
   "1.4746184009783476`", ",", "1.4746184009783476`", ",", 
   "1.4746184009783476`", ",", "1.4746184009783476`", ",", 
   "1.4746184009783476`", ",", "1.4746184009783476`", ",", 
   "1.4746184009783476`", ",", "1.4767203648554506`", ",", 
   "1.4767203648554506`", ",", "1.4767203648554506`", ",", 
   "1.4767203648554506`", ",", "1.4767203648554506`", ",", 
   "1.4767203648554506`", ",", "1.4767203648554506`", ",", 
   "1.4767203648554506`", ",", "1.4767203648554506`", ",", 
   "1.4767203648554506`", ",", "1.4767203648554506`", ",", 
   "1.4787704523679008`", ",", "1.4787704523679008`", ",", 
   "1.4787704523679008`", ",", "1.4787704523679008`", ",", 
   "1.4787704523679008`", ",", "1.4787704523679008`", ",", 
   "1.4787704523679008`", ",", "1.4787704523679008`", ",", 
   "1.4787704523679008`", ",", "1.4797392050828024`", ",", 
   "1.4797392050828024`", ",", "1.4797392050828024`", ",", 
   "1.4797392050828024`", ",", "1.4797392050828024`", ",", 
   "1.4797392050828024`", ",", "1.4797392050828024`", ",", 
   "1.4797392050828024`", ",", "1.4797392050828024`", ",", 
   "1.4797392050828024`", ",", "1.4797392050828024`", ",", 
   "1.4797392050828024`", ",", "1.481732592568127`", ",", 
   "1.481732592568127`", ",", "1.481732592568127`", ",", "1.481732592568127`",
    ",", "1.481732592568127`", ",", "1.481732592568127`", ",", 
   "1.4828310638498352`", ",", "1.4828310638498352`", ",", 
   "1.4828310638498352`", ",", "1.4828310638498352`", ",", 
   "1.4828310638498352`", ",", "1.4828310638498352`", ",", 
   "1.4828310638498352`", ",", "1.4828310638498352`", ",", 
   "1.4828310638498352`", ",", "1.483899327707945`", ",", 
   "1.483899327707945`", ",", "1.483899327707945`", ",", "1.483899327707945`",
    ",", "1.483899327707945`", ",", "1.483899327707945`", ",", 
   "1.483899327707945`", ",", "1.483899327707945`", ",", "1.483899327707945`",
    ",", "1.483899327707945`", ",", "1.483899327707945`", ",", 
   "1.483899327707945`", ",", "1.483899327707945`", ",", 
   "1.4868874874668674`", ",", "1.4868874874668674`", ",", 
   "1.4868874874668674`", ",", "1.4868874874668674`", ",", 
   "1.4868916753317696`", ",", "1.4868916753317696`", ",", 
   "1.4868916753317696`", ",", "1.4868916753317696`", ",", 
   "1.4868916753317696`", ",", "1.4868916753317696`", ",", 
   "1.4868916753317696`", ",", "1.4868916753317696`", ",", 
   "1.4873661780419947`", ",", "1.4873661780419947`", ",", 
   "1.4873661780419947`", ",", "1.4873661780419947`", ",", 
   "1.4873661780419947`", ",", "1.4873661780419947`", ",", 
   "1.4873661780419947`", ",", "1.4873661780419947`", ",", 
   "1.4873661780419947`", ",", "1.4873661780419947`", ",", 
   "1.4873661780419947`", ",", "1.4873661780419947`", ",", 
   "1.4873661780419947`", ",", "1.4873661780419947`", ",", 
   "1.4873661780419947`", ",", "1.4892792675975839`", ",", 
   "1.4892792675975839`", ",", "1.4892792675975839`", ",", 
   "1.4892792675975839`", ",", "1.4892792675975839`", ",", 
   "1.4892792675975839`", ",", "1.4892792675975839`", ",", 
   "1.489715895992527`", ",", "1.489715895992527`", ",", "1.489715895992527`",
    ",", "1.489715895992527`", ",", "1.489715895992527`", ",", 
   "1.489715895992527`", ",", "1.489715895992527`", ",", "1.489715895992527`",
    ",", "1.489876528457822`", ",", "1.489876528457822`", ",", 
   "1.489876528457822`", ",", "1.489876528457822`", ",", "1.489876528457822`",
    ",", "1.4905020738400099`", ",", "1.4905020738400099`", ",", 
   "1.4905020738400099`", ",", "1.4905020738400099`", ",", 
   "1.4905020738400099`", ",", "1.4905020738400099`", ",", 
   "1.4910444423426013`", ",", "1.4910444423426013`", ",", 
   "1.4910444423426013`", ",", "1.4910444423426013`", ",", 
   "1.4910444423426013`", ",", "1.4910444423426013`", ",", 
   "1.4910444423426013`", ",", "1.4910444423426013`", ",", 
   "1.4910444423426013`", ",", "1.4919278379870216`", ",", 
   "1.4919278379870216`", ",", "1.4919278379870216`", ",", 
   "1.4919278379870216`", ",", "1.4919278379870216`", ",", 
   "1.4919278379870216`", ",", "1.4919278379870216`", ",", 
   "1.4919278379870216`", ",", "1.4925889728897246`", ",", 
   "1.4925889728897246`", ",", "1.4925889728897246`", ",", 
   "1.4925889728897246`", ",", "1.4925889728897246`", ",", 
   "1.4925889728897246`", ",", "1.4925889728897246`", ",", 
   "1.4925889728897246`", ",", "1.4925889728897246`", ",", 
   "1.4925889728897246`", ",", "1.4925889728897246`", ",", 
   "1.4925889728897246`", ",", "1.4928096170876188`", ",", 
   "1.4928096170876188`", ",", "1.4928096170876188`", ",", 
   "1.4928096170876188`", ",", "1.4928096170876188`", ",", 
   "1.4928096170876188`", ",", "1.4928096170876188`", ",", 
   "1.4928096170876188`", ",", "1.4928096170876188`", ",", 
   "1.4928096170876188`", ",", "1.493557369079418`", ",", 
   "1.493557369079418`", ",", "1.493557369079418`", ",", "1.493557369079418`",
    ",", "1.493557369079418`", ",", "1.493557369079418`", ",", 
   "1.4939206816744273`", ",", "1.4939206816744273`", ",", 
   "1.4939206816744273`", ",", "1.4939206816744273`", ",", 
   "1.4939206816744273`", ",", "1.4939206816744273`", ",", 
   "1.4942839942694366`", ",", "1.4942839942694366`", ",", 
   "1.4942839942694366`", ",", "1.4942839942694366`", ",", 
   "1.4942839942694366`", ",", "1.4942839942694366`", ",", 
   "1.4942839942694366`", ",", "1.4958837390040636`", ",", 
   "1.4958837390040636`", ",", "1.4958837390040636`", ",", 
   "1.4958837390040636`", ",", "1.4958837390040636`", ",", 
   "1.4958837390040636`", ",", "1.4958837390040636`", ",", 
   "1.4958837390040636`", ",", "1.4958837390040636`", ",", 
   "1.497356697758354`", ",", "1.497356697758354`", ",", "1.497356697758354`",
    ",", "1.497356697758354`", ",", "1.497356697758354`", ",", 
   "1.497356697758354`", ",", "1.497356697758354`", ",", "1.497356697758354`",
    ",", "1.497356697758354`", ",", "1.4982101089287092`", ",", 
   "1.4982101089287092`", ",", "1.4982101089287092`", ",", 
   "1.4982101089287092`", ",", "1.4982101089287092`", ",", 
   "1.4982101089287092`", ",", "1.4982101089287092`", ",", 
   "1.4982101089287092`", ",", "1.4982101089287092`", ",", 
   "1.4982101089287092`", ",", "1.5014533552036036`", ",", 
   "1.5014533552036036`", ",", "1.5014533552036036`", ",", 
   "1.5014533552036036`", ",", "1.5014533552036036`", ",", 
   "1.5014533552036036`", ",", "1.5014533552036036`", ",", 
   "1.5014533552036036`", ",", "1.5014533552036036`", ",", 
   "1.5014533552036036`", ",", "1.5014533552036036`", ",", 
   "1.5014533552036036`", ",", "1.5018229981710651`", ",", 
   "1.5018229981710651`", ",", "1.5018229981710651`", ",", 
   "1.5018229981710651`", ",", "1.5020880147379958`", ",", 
   "1.5020880147379958`", ",", "1.5020880147379958`", ",", 
   "1.5020880147379958`", ",", "1.5020880147379958`", ",", 
   "1.5020880147379958`", ",", "1.5020880147379958`", ",", 
   "1.5020880147379958`", ",", "1.5020880147379958`", ",", 
   "1.5025449494736605`", ",", "1.5025449494736605`", ",", 
   "1.5025449494736605`", ",", "1.5025449494736605`", ",", 
   "1.5056134778287462`", ",", "1.5056134778287462`", ",", 
   "1.5056134778287462`", ",", "1.5056134778287462`", ",", 
   "1.5056134778287462`", ",", "1.5056134778287462`", ",", 
   "1.5056134778287462`", ",", "1.5056134778287462`", ",", 
   "1.5056134778287462`", ",", "1.5056134778287462`", ",", 
   "1.5056134778287462`", ",", "1.5056134778287462`", ",", 
   "1.5056134778287462`", ",", "1.5072379938077507`", ",", 
   "1.5072379938077507`", ",", "1.5072379938077507`", ",", 
   "1.5072379938077507`", ",", "1.5072379938077507`", ",", 
   "1.5072379938077507`", ",", "1.5072379938077507`", ",", 
   "1.5072379938077507`", ",", "1.509369673200522`", ",", 
   "1.509369673200522`", ",", "1.509369673200522`", ",", "1.509369673200522`",
    ",", "1.509369673200522`", ",", "1.509369673200522`", ",", 
   "1.5097736004538893`", ",", "1.5097736004538893`", ",", 
   "1.5097736004538893`", ",", "1.5097736004538893`", ",", 
   "1.5097736004538893`", ",", "1.5097736004538893`", ",", 
   "1.5097736004538893`", ",", "1.5097736004538893`", ",", 
   "1.5097736004538893`", ",", "1.5097736004538893`", ",", 
   "1.5097736004538893`", ",", "1.5097736004538893`", ",", 
   "1.5097736004538893`", ",", "1.5097736004538893`", ",", 
   "1.5097736004538893`", ",", "1.511298605289685`", ",", 
   "1.511298605289685`", ",", "1.511298605289685`", ",", "1.511298605289685`",
    ",", "1.511298605289685`", ",", "1.511298605289685`", ",", 
   "1.511298605289685`", ",", "1.514522726311628`", ",", "1.514522726311628`",
    ",", "1.514522726311628`", ",", "1.514522726311628`", ",", 
   "1.514522726311628`", ",", "1.514522726311628`", ",", 
   "1.5147351046167057`", ",", "1.5147351046167057`", ",", 
   "1.5147351046167057`", ",", "1.5147351046167057`", ",", 
   "1.5147351046167057`", ",", "1.5147351046167057`", ",", 
   "1.5147351046167057`", ",", "1.5147351046167057`", ",", 
   "1.5148860389066372`", ",", "1.5148860389066372`", ",", 
   "1.5148860389066372`", ",", "1.5148860389066372`", ",", 
   "1.5148860389066372`", ",", "1.5148860389066372`", ",", 
   "1.5149963953016188`", ",", "1.5149963953016188`", ",", 
   "1.5149963953016188`", ",", "1.5149963953016188`", ",", 
   "1.5149963953016188`", ",", "1.5149963953016188`", ",", 
   "1.5149963953016188`", ",", "1.5149963953016188`", ",", 
   "1.5149963953016188`", ",", "1.5149963953016188`", ",", 
   "1.5149963953016188`", ",", "1.5149963953016188`", ",", 
   "1.5149963953016188`", ",", "1.515163821356328`", ",", 
   "1.515163821356328`", ",", "1.515163821356328`", ",", "1.515163821356328`",
    ",", "1.515163821356328`", ",", "1.515163821356328`", ",", 
   "1.515163821356328`", ",", "1.515163821356328`", ",", 
   "1.5152155764319686`", ",", "1.5152155764319686`", ",", 
   "1.5152155764319686`", ",", "1.5152155764319686`", ",", 
   "1.5162275458397423`", ",", "1.5162275458397423`", ",", 
   "1.5162275458397423`", ",", "1.5162275458397423`", ",", 
   "1.5162275458397423`", ",", "1.5162275458397423`", ",", 
   "1.5162275458397423`", ",", "1.5162275458397423`", ",", 
   "1.5162275458397423`", ",", "1.5172571673217439`", ",", 
   "1.5172571673217439`", ",", "1.5172571673217439`", ",", 
   "1.5172571673217439`", ",", "1.5172571673217439`", ",", 
   "1.5172571673217439`", ",", "1.5172571673217439`", ",", 
   "1.5172571673217439`", ",", "1.5172571673217439`", ",", 
   "1.5175593252774633`", ",", "1.5175593252774633`", ",", 
   "1.5175593252774633`", ",", "1.5175593252774633`", ",", 
   "1.5175593252774633`", ",", "1.5175593252774633`", ",", 
   "1.5175593252774633`", ",", "1.5179927205847596`", ",", 
   "1.5179927205847596`", ",", "1.5179927205847596`", ",", 
   "1.5179927205847596`", ",", "1.5179927205847596`", ",", 
   "1.5179927205847596`", ",", "1.5179927205847596`", ",", 
   "1.5179927205847596`", ",", "1.5179927205847596`", ",", 
   "1.5179927205847596`", ",", "1.5182024114804538`", ",", 
   "1.5182024114804538`", ",", "1.5182024114804538`", ",", 
   "1.5182024114804538`", ",", "1.5184411043780606`", ",", 
   "1.5184411043780606`", ",", "1.5184411043780606`", ",", 
   "1.5184411043780606`", ",", "1.5184411043780606`", ",", 
   "1.5184411043780606`", ",", "1.5184411043780606`", ",", 
   "1.5184411043780606`", ",", "1.5184411043780606`", ",", 
   "1.5184411043780606`", ",", "1.5195835372463895`", ",", 
   "1.5195835372463895`", ",", "1.5195835372463895`", ",", 
   "1.5195835372463895`", ",", "1.5195835372463895`", ",", 
   "1.5195835372463895`", ",", "1.5195835372463895`", ",", 
   "1.5195835372463895`", ",", "1.5195835372463895`", ",", 
   "1.5195835372463895`", ",", "1.5202191901493485`", ",", 
   "1.5202191901493485`", ",", "1.5202191901493485`", ",", 
   "1.5202191901493485`", ",", "1.5202191901493485`", ",", 
   "1.5202191901493485`", ",", "1.5202191901493485`", ",", 
   "1.5202191901493485`", ",", "1.5202191901493485`", ",", 
   "1.5231400009902105`", ",", "1.5231400009902105`", ",", 
   "1.5231400009902105`", ",", "1.5231400009902105`", ",", 
   "1.5231400009902105`", ",", "1.5231400009902105`", ",", 
   "1.5231400009902105`", ",", "1.5231400009902105`", ",", 
   "1.5231400009902105`", ",", "1.5231400009902105`", ",", 
   "1.5231400009902105`", ",", "1.5254055771080908`", ",", 
   "1.5254055771080908`", ",", "1.5254055771080908`", ",", 
   "1.5254055771080908`", ",", "1.5254055771080908`", ",", 
   "1.5254055771080908`", ",", "1.5254055771080908`", ",", 
   "1.5254055771080908`", ",", "1.52761334108428`", ",", "1.52761334108428`", 
   ",", "1.52761334108428`", ",", "1.52761334108428`", ",", 
   "1.52761334108428`", ",", "1.52761334108428`", ",", "1.52761334108428`", 
   ",", "1.52761334108428`", ",", "1.52761334108428`", ",", 
   "1.52761334108428`", ",", "1.52761334108428`", ",", "1.52761334108428`", 
   ",", "1.52761334108428`", ",", "1.5294600788034602`", ",", 
   "1.5294600788034602`", ",", "1.5294600788034602`", ",", 
   "1.5294600788034602`", ",", "1.5294600788034602`", ",", 
   "1.5294600788034602`", ",", "1.5305555561778457`", ",", 
   "1.5305555561778457`", ",", "1.5305555561778457`", ",", 
   "1.5305555561778457`", ",", "1.5305555561778457`", ",", 
   "1.5305555561778457`", ",", "1.5305555561778457`", ",", 
   "1.5308730384387617`", ",", "1.5308730384387617`", ",", 
   "1.5317734637094231`", ",", "1.5317734637094231`", ",", 
   "1.5317734637094231`", ",", "1.5317734637094231`", ",", 
   "1.5317734637094231`", ",", "1.5317734637094231`", ",", 
   "1.5317734637094231`", ",", "1.5317734637094231`", ",", 
   "1.5317734637094231`", ",", "1.5317734637094231`", ",", 
   "1.5317734637094231`", ",", "1.5317734637094231`", ",", 
   "1.5317734637094231`", ",", "1.5317734637094231`", ",", 
   "1.5317734637094231`", ",", "1.5357055352476008`", ",", 
   "1.5357055352476008`", ",", "1.5357055352476008`", ",", 
   "1.5357055352476008`", ",", "1.5357055352476008`", ",", 
   "1.5357055352476008`", ",", "1.5357055352476008`", ",", 
   "1.5357055352476008`", ",", "1.5363179514426808`", ",", 
   "1.5363179514426808`", ",", "1.5363179514426808`", ",", 
   "1.5363179514426808`", ",", "1.5363179514426808`", ",", 
   "1.5363179514426808`", ",", "1.5378113210748885`", ",", 
   "1.5378113210748885`", ",", "1.5378113210748885`", ",", 
   "1.5378113210748885`", ",", "1.5378113210748885`", ",", 
   "1.5378113210748885`", ",", "1.5378113210748885`", ",", 
   "1.5378113210748885`", ",", "1.5378113210748885`", ",", 
   "1.5378113210748885`", ",", "1.5391420345746214`", ",", 
   "1.5391420345746214`", ",", "1.5391420345746214`", ",", 
   "1.5391420345746214`", ",", "1.5391420345746214`", ",", 
   "1.5391420345746214`", ",", "1.5391420345746214`", ",", 
   "1.5391420345746214`", ",", "1.5391420345746214`", ",", 
   "1.542578533901642`", ",", "1.542578533901642`", ",", "1.542578533901642`",
    ",", "1.542578533901642`", ",", "1.542578533901642`", ",", 
   "1.542578533901642`", ",", "1.542578533901642`", ",", "1.542578533901642`",
    ",", "1.5430341159226182`", ",", "1.5430341159226182`", ",", 
   "1.5430341159226182`", ",", "1.5430341159226182`", ",", 
   "1.5430341159226182`", ",", "1.5430341159226182`", ",", 
   "1.5430341159226182`", ",", "1.5430341159226182`", ",", 
   "1.5430341159226182`", ",", "1.543175824081901`", ",", 
   "1.543175824081901`", ",", "1.543175824081901`", ",", "1.543175824081901`",
    ",", "1.543175824081901`", ",", "1.543175824081901`", ",", 
   "1.543175824081901`", ",", "1.543175824081901`", ",", 
   "1.5436242078752014`", ",", "1.5436242078752014`", ",", 
   "1.5436242078752014`", ",", "1.5436242078752014`", ",", 
   "1.5436242078752014`", ",", "1.5436242078752014`", ",", 
   "1.5436242078752014`", ",", "1.5436242078752014`", ",", 
   "1.544072591668502`", ",", "1.544072591668502`", ",", "1.544072591668502`",
    ",", "1.544072591668502`", ",", "1.544072591668502`", ",", 
   "1.544072591668502`", ",", "1.544072591668502`", ",", "1.544072591668502`",
    ",", "1.5459381861584336`", ",", "1.5459381861584336`", ",", 
   "1.5459381861584336`", ",", "1.5459381861584336`", ",", 
   "1.5459381861584336`", ",", "1.548702690600558`", ",", 
   "1.548702690600558`", ",", "1.548702690600558`", ",", "1.548702690600558`",
    ",", "1.548702690600558`", ",", "1.548702690600558`", ",", 
   "1.548702690600558`", ",", "1.548702690600558`", ",", 
   "1.5543348573895108`", ",", "1.5543348573895108`", ",", 
   "1.5543348573895108`", ",", "1.5543348573895108`", ",", 
   "1.5543348573895108`", ",", "1.5543348573895108`", ",", 
   "1.5543348573895108`", ",", "1.556603539194319`", ",", 
   "1.556603539194319`", ",", "1.556603539194319`", ",", "1.556603539194319`",
    ",", "1.556603539194319`", ",", "1.5594848364592657`", ",", 
   "1.5594848364592657`", ",", "1.5594848364592657`", ",", 
   "1.5594848364592657`", ",", "1.5594848364592657`", ",", 
   "1.5594848364592657`", ",", "1.5594848364592657`", ",", 
   "1.5634614118335393`", ",", "1.5634614118335393`", ",", 
   "1.5634614118335393`", ",", "1.5634614118335393`", ",", 
   "1.5634614118335393`", ",", "1.5634614118335393`", ",", 
   "1.5639904735310632`", ",", "1.5639904735310632`", ",", 
   "1.5639904735310632`", ",", "1.5639904735310632`", ",", 
   "1.5639904735310632`", ",", "1.5639904735310632`", ",", 
   "1.5639904735310632`", ",", "1.5674269728580836`", ",", 
   "1.5674269728580836`", ",", "1.5674269728580836`", ",", 
   "1.5674269728580836`", ",", "1.5674269728580836`", ",", 
   "1.5674269728580836`", ",", "1.5674269728580836`", ",", 
   "1.5691558811927204`", ",", "1.5691558811927204`", ",", 
   "1.5691558811927204`", ",", "1.5691558811927204`", ",", 
   "1.5691558811927204`", ",", "1.5691558811927204`", ",", 
   "1.5691558811927204`", ",", "1.5694868397021327`", ",", 
   "1.5694868397021327`", ",", "1.5694868397021327`", ",", 
   "1.5694868397021327`", ",", "1.5694868397021327`", ",", 
   "1.5694868397021327`", ",", "1.5694868397021327`", ",", 
   "1.5694868397021327`", ",", "1.569604264986021`", ",", 
   "1.569604264986021`", ",", "1.569604264986021`", ",", "1.569604264986021`",
    ",", "1.569604264986021`", ",", "1.569604264986021`", ",", 
   "1.569604264986021`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.937395501495964*^9, {3.937395538746367*^9, 3.937395545599846*^9}, 
   3.9375730161054745`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"927ac029-a2c4-e44b-b81a-0518acc59ca6"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{546, 474},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ca2e7d91-00c1-4b4c-856a-590891815fb4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 289, 7, 143, "Section",ExpressionUUID->"ebc20570-1002-d64b-a4fa-910b01d68e4c"],
Cell[872, 31, 242, 6, 35, "Text",ExpressionUUID->"4e687a3d-b7f8-274e-912e-84a2361b5a3d"],
Cell[CellGroupData[{
Cell[1139, 41, 5084, 153, 333, "Input",ExpressionUUID->"6b40e94d-64c4-974d-b92e-12da0bfe841e"],
Cell[6226, 196, 56747, 1040, 244, "Output",ExpressionUUID->"a06c9bfc-c83f-0b47-a0db-3dc06c73104f"],
Cell[62976, 1238, 70720, 1282, 258, "Output",ExpressionUUID->"94ace7c7-6680-ac4a-ba97-635ae32df374"]
}, Open  ]],
Cell[133711, 2523, 356, 7, 104, "Text",ExpressionUUID->"e40cc495-0e74-054c-b2bb-7eca56d2732e"],
Cell[134070, 2532, 832, 25, 86, "Input",ExpressionUUID->"aa641d72-6c2a-174b-a729-eec7dc13eff9"],
Cell[134905, 2559, 236, 6, 58, "Text",ExpressionUUID->"35c3c200-7f3b-f14d-a948-edc238eab041"],
Cell[CellGroupData[{
Cell[135166, 2569, 1098, 26, 86, "Input",ExpressionUUID->"dae17110-1da1-9648-909d-38a86119b3ab"],
Cell[136267, 2597, 52824, 933, 233, "Output",ExpressionUUID->"87a4e72e-291c-2346-b245-fcce8e2d4d30"]
}, Open  ]],
Cell[189106, 3533, 298, 7, 58, "Text",ExpressionUUID->"1edeb166-d85d-8c49-b2fc-2b73e9635e98"],
Cell[CellGroupData[{
Cell[189429, 3544, 2027, 47, 124, "Input",ExpressionUUID->"275f6401-57d1-b640-a02c-b20bbe31f8c0"],
Cell[191459, 3593, 24614, 456, 224, "Output",ExpressionUUID->"aa7c6709-fc16-274b-b5e5-c7d2693b6aec"],
Cell[216076, 4051, 24481, 452, 242, "Output",ExpressionUUID->"d06a21ed-b657-f449-98f3-cddc31df44eb"]
}, Open  ]],
Cell[240572, 4506, 264, 6, 58, "Text",ExpressionUUID->"de4b1f31-69c9-eb49-b5d1-061518ba38d2"],
Cell[240839, 4514, 684, 18, 67, "Input",ExpressionUUID->"ee5592b1-e0f3-5044-8a59-febecbd5910a"],
Cell[241526, 4534, 738, 21, 67, "Input",ExpressionUUID->"480e34a2-a964-0f47-a528-b6be22b706fe"],
Cell[CellGroupData[{
Cell[242289, 4559, 254, 6, 28, "Input",ExpressionUUID->"63953407-c375-d648-920f-d74691e26aa2"],
Cell[242546, 4567, 13712, 270, 237, "Output",ExpressionUUID->"c998a15c-8cfd-3743-9340-223e39a8dc29"]
}, Open  ]],
Cell[256273, 4840, 221, 4, 35, "Text",ExpressionUUID->"97934ecf-d7b7-c441-a954-817e8998238f"],
Cell[256497, 4846, 488, 9, 48, "Input",ExpressionUUID->"861b5d01-acb6-3b4f-b3fc-f962e4eff3bd"],
Cell[256988, 4857, 920, 22, 105, "Input",ExpressionUUID->"9979c80b-9d46-9f41-84a5-4e2a261ad8a4"],
Cell[257911, 4881, 1204, 31, 143, "Input",ExpressionUUID->"bc6f9bfb-6bdd-0145-8a60-25afb86e2fc0"],
Cell[259118, 4914, 1085, 29, 124, "Input",ExpressionUUID->"a3249cdb-8c22-c849-abf5-e7717be6d4b5"],
Cell[260206, 4945, 198, 5, 35, "Text",ExpressionUUID->"dc10089a-8e21-0b47-b24f-4b6eff476203"],
Cell[CellGroupData[{
Cell[260429, 4954, 2673, 73, 295, "Input",ExpressionUUID->"26fecb53-945f-3046-a1db-55019b39c4cf"],
Cell[263105, 5029, 86555, 1440, 285, "Output",ExpressionUUID->"8f3d8e97-4781-4443-83de-f7205c3e73ac"]
}, Open  ]],
Cell[349675, 6472, 147, 3, 35, "Text",ExpressionUUID->"b3b90d97-490d-1b4c-9e3d-584518ff889a"],
Cell[349825, 6477, 1546, 39, 162, "Input",ExpressionUUID->"84cc7d9f-aa4a-3f4f-9a20-2552a9305f08"],
Cell[CellGroupData[{
Cell[351396, 6520, 174, 3, 28, "Input",ExpressionUUID->"30c5d2e0-eead-2d43-a962-b9f8029e4c1d"],
Cell[351573, 6525, 602, 8, 32, "Output",ExpressionUUID->"ca1cd3b2-269f-064b-865e-ab5cceac6210"]
}, Open  ]],
Cell[352190, 6536, 168, 3, 35, "Text",ExpressionUUID->"03595d59-1612-1346-97c9-ad70c5ce59aa"],
Cell[352361, 6541, 2865, 70, 276, "Input",ExpressionUUID->"84431e6a-cf36-6746-ba22-67aea73803b9"],
Cell[CellGroupData[{
Cell[355251, 6615, 152, 2, 28, "Input",ExpressionUUID->"bdcb5b12-4a38-b34d-ab06-0310e1a27c1d"],
Cell[355406, 6619, 595, 8, 32, "Output",ExpressionUUID->"3d9ed279-05e7-fd45-89da-8f6ff0ccf733"]
}, Open  ]],
Cell[356016, 6630, 148, 3, 35, "Text",ExpressionUUID->"c721fcd2-cf3e-c645-aefd-3b5c7bd8379d"],
Cell[CellGroupData[{
Cell[356189, 6637, 1649, 41, 181, "Input",ExpressionUUID->"89f4695e-aecb-e143-a8b1-dd457abfa1cf"],
Cell[357841, 6680, 151, 2, 32, "Output",ExpressionUUID->"5c78e526-fd62-7340-92b7-8cf3f2605eda"]
}, Open  ]],
Cell[358007, 6685, 320, 7, 58, "Text",ExpressionUUID->"a2b009b4-48c8-8446-8dd1-65a726e48aab"],
Cell[CellGroupData[{
Cell[358352, 6696, 703, 18, 28, "Input",ExpressionUUID->"2690b142-87ab-cb42-85e2-62d623127679"],
Cell[359058, 6716, 168, 3, 32, "Output",ExpressionUUID->"03c4d9b2-64ee-184c-8b8b-226136062b98"]
}, Open  ]],
Cell[359241, 6722, 286, 7, 81, "Text",ExpressionUUID->"a0f4ce94-0780-3942-ad16-fd113baaf379"],
Cell[359530, 6731, 1661, 43, 162, "Input",ExpressionUUID->"ce3e0264-06f5-f642-8a5b-c65d9174059d"],
Cell[361194, 6776, 147, 3, 35, "Text",ExpressionUUID->"31e36cc5-46e8-5945-8e46-8d8ff3f6794a"],
Cell[361344, 6781, 2343, 61, 238, "Input",ExpressionUUID->"ff654c89-31c2-7a43-aa60-0a104b200d4c"],
Cell[CellGroupData[{
Cell[363712, 6846, 153, 2, 28, "Input",ExpressionUUID->"5200d9a9-c2ae-5f4a-835d-b5dcb798b760"],
Cell[363868, 6850, 437, 6, 32, "Output",ExpressionUUID->"9ec9e701-bf0f-d24b-98fa-86194d7ce665"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364342, 6861, 590, 15, 48, "Input",ExpressionUUID->"f349f41d-9735-5947-931d-489dc9cc4991"],
Cell[364935, 6878, 258, 4, 32, "Output",ExpressionUUID->"ace6cf1f-9062-7b44-9290-bc96c5361631"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365230, 6887, 1630, 41, 181, "Input",ExpressionUUID->"712b300e-8d42-6946-baf1-b3b3152056e4"],
Cell[366863, 6930, 174, 2, 32, "Output",ExpressionUUID->"167435eb-d2d4-7a45-8592-d71bc4ca5f72"]
}, Open  ]],
Cell[367052, 6935, 320, 7, 58, "Text",ExpressionUUID->"e8c9f563-8243-7248-80b6-632a6007e03d"],
Cell[CellGroupData[{
Cell[367397, 6946, 679, 18, 28, "Input",ExpressionUUID->"57061730-36ba-2943-b479-ea3c5f4fff8d"],
Cell[368079, 6966, 196787, 3185, 21042, "Output",ExpressionUUID->"927ac029-a2c4-e44b-b81a-0518acc59ca6"]
}, Open  ]]
}, Open  ]]
}
]
*)


